Ab initio calculations of low-energy nuclear scattering using confining potential traps

A recently modified method to enable low-energy nuclear scattering results to be extracted from the discrete energy levels of the target-projectile clusters confined by harmonic potential traps is tested. We report encouraging results for neutron--$\alpha$ and neutron--$^{24}\mathrm{O}$ elastic scattering from analyzing the trapped levels computed using two different ab initio nuclear structure methods. The $n$--$\alpha$ results have also been checked against a direct ab initio reaction calculation. The $n$--$^{24}\mathrm{O}$ results demonstrate the approach's applicability for a large range of systems provided their spectra in traps can be computed by ab initio methods. A key ingredient is a rigorous understanding of the errors in the calculated energy levels caused by inevitable Hilbert-space truncations in the ab initio methods.

==> anc/Ab_initio_energy_output/IMSRG_He/He4_gs.dat <==
# emax, omega (MeV), omega_T (MeV), E (MeV)
4	12	1.	-19.251326
4	12	2.	-18.863500
4	12	3.	-18.235371
4	12	4.	-17.384093
4	12	5.	-16.324890
4	12	6.	-15.069524
4	12	7.	-13.629021
4	12	8.	-12.012440
4	12	9.	-10.227391
4	12	10.	-8.279609
4	12	12.	-3.914024
4	12	14.	1.059705
4	12	16.	6.633167
4	16	1.	-23.113691
4	16	2.	-22.781242
4	16	3.	-22.236873
4	16	4.	-21.491333
4	16	5.	-20.555328
4	16	6.	-19.439213
4	16	7.	-18.151188
4	16	8.	-16.700544
4	16	9.	-15.095531
4	16	10.	-13.344090
4	16	12.	-9.428400
4	16	14.	-5.002057
4	16	16.	-0.101380
4	20	1.	-25.170715
4	20	2.	-24.866822
4	20	3.	-24.365888
4	20	4.	-23.674977
4	20	5.	-22.802162
4	20	6.	-21.756213
4	20	7.	-20.543914
4	20	8.	-19.173768
4	20	9.	-17.653340
4	20	10.	-15.989891
4	20	12.	-12.261769
4	20	14.	-8.040543
4	20	16.	-3.371288
4	24	1.	-26.172746
4	24	2.	-25.886666
4	24	3.	-25.413002
4	24	4.	-24.756276
4	24	5.	-23.922240
4	24	6.	-22.918192
4	24	7.	-21.750030
4	24	8.	-20.425765
4	24	9.	-18.952657
4	24	10.	-17.337697
4	24	12.	-13.709209
4	24	14.	-9.590095
4	24	16.	-5.025175
4	28	1.	-26.543896
4	28	2.	-26.271511
4	28	3.	-25.819308
4	28	4.	-25.189926
4	28	5.	-24.387839
4	28	6.	-23.416644
4	28	7.	-22.282890
4	28	8.	-20.993044
4	28	9.	-19.553869
4	28	10.	-17.972223
4	28	12.	-14.408665
4	28	14.	-10.352818
4	28	16.	-5.850087
6	12	1.	-23.312419
6	12	2.	-22.943808
6	12	3.	-22.357729
6	12	4.	-21.574628
6	12	5.	-20.607485
6	12	6.	-19.465548
6	12	7.	-18.154815
6	12	8.	-16.682653
6	12	9.	-15.055605
6	12	10.	-13.280242
6	12	12.	-9.306932
6	12	14.	-4.805276
6	12	16.	0.192031
6	16	1.	-26.028597
6	16	2.	-25.687156
6	16	3.	-25.139878
6	16	4.	-24.405313
6	16	5.	-23.497191
6	16	6.	-22.425023
6	16	7.	-21.196483
6	16	8.	-19.816726
6	16	9.	-18.292453
6	16	10.	-16.629510
6	16	12.	-12.910842
6	16	14.	-8.704517
6	16	16.	-4.050975
6	20	1.	-27.073323
6	20	2.	-26.755147
6	20	3.	-26.237914
6	20	4.	-25.535354
6	20	5.	-24.659662
6	20	6.	-23.620760
6	20	7.	-22.427129
6	20	8.	-21.084626
6	20	9.	-19.600402
6	20	10.	-17.980390
6	20	12.	-14.356089
6	20	14.	-10.254524
6	20	16.	-5.715261
6	24	1.	-27.329842
6	24	2.	-27.030670
6	24	3.	-26.539255
6	24	4.	-25.864331
6	24	5.	-25.015298
6	24	6.	-24.001642
6	24	7.	-22.830244
6	24	8.	-21.509445
6	24	9.	-20.046351
6	24	10.	-18.447406
6	24	12.	-14.866584
6	24	14.	-10.811628
6	24	16.	-6.322535
6	28	1.	-27.276135
6	28	2.	-26.990931
6	28	3.	-26.519523
6	28	4.	-25.867319
6	28	5.	-25.041060
6	28	6.	-24.048597
6	28	7.	-22.896247
6	28	8.	-21.592281
6	28	9.	-20.144101
6	28	10.	-18.558552
6	28	12.	-15.001601
6	28	14.	-10.969009
6	28	16.	-6.502732
8	12	1.	-25.613557
8	12	2.	-25.255083
8	12	3.	-24.688272
8	12	4.	-23.934338
8	12	5.	-23.006827
8	12	6.	-21.914650
8	12	7.	-20.664911
8	12	8.	-19.262370
8	12	9.	-17.713457
8	12	10.	-16.023918
8	12	12.	-12.245778
8	12	14.	-7.970761
8	12	16.	-3.238045
8	16	1.	-27.188459
8	16	2.	-26.846819
8	16	3.	-26.304500
8	16	4.	-25.581719
8	16	5.	-24.691925
8	16	6.	-23.643782
8	16	7.	-22.444188
8	16	8.	-21.097690
8	16	9.	-19.610543
8	16	10.	-17.988109
8	16	12.	-14.359245
8	16	14.	-10.252711
8	16	16.	-5.707699
8	20	1.	-27.537970
8	20	2.	-27.210732
8	20	3.	-26.685630
8	20	4.	-25.980015
8	20	5.	-25.107224
8	20	6.	-24.076570
8	20	7.	-22.895424
8	20	8.	-21.568814
8	20	9.	-20.103150
8	20	10.	-18.503834
8	20	12.	-14.926012
8	20	14.	-10.876383
8	20	16.	-6.393506
8	24	1.	-27.532934
8	24	2.	-27.219924
8	24	3.	-26.711257
8	24	4.	-26.020576
8	24	5.	-25.159914
8	24	6.	-24.138833
8	24	7.	-22.965656
8	24	8.	-21.646184
8	24	9.	-20.187389
8	24	10.	-18.595054
8	24	12.	-15.032411
8	24	14.	-11.000222
8	24	16.	-6.537264
8	28	1.	-27.455054
8	28	2.	-27.154872
8	28	3.	-26.662647
8	28	4.	-25.987884
8	28	5.	-25.140485
8	28	6.	-24.129517
8	28	7.	-22.963657
8	28	8.	-21.649377
8	28	9.	-20.194289
8	28	10.	-18.604695
8	28	12.	-15.046180
8	28	14.	-11.017851
8	28	16.	-6.559469
10	12	1.	-26.805517
10	12	2.	-26.452356
10	12	3.	-25.895986
10	12	4.	-25.158189
10	12	5.	-24.252890
10	12	6.	-23.188685
10	12	7.	-21.972078
10	12	8.	-20.607215
10	12	9.	-19.100141
10	12	10.	-17.456238
10	12	12.	-13.779795
10	12	14.	-9.619640
10	12	16.	-5.015876
10	16	1.	-27.557946
10	16	2.	-27.215486
10	16	3.	-26.674943
10	16	4.	-25.957304
10	16	5.	-25.075874
10	16	6.	-24.039019
10	16	7.	-22.853224
10	16	8.	-21.522775
10	16	9.	-20.053592
10	16	10.	-18.450773
10	16	12.	-14.865457
10	16	14.	-10.807357
10	16	16.	-6.314927
10	20	1.	-27.624074
10	20	2.	-27.290573
10	20	3.	-26.759897
10	20	4.	-26.051365
10	20	5.	-25.178322
10	20	6.	-24.149493
10	20	7.	-22.971700
10	20	8.	-21.649631
10	20	9.	-20.189457
10	20	10.	-18.596411
10	20	12.	-15.033146
10	20	14.	-11.000533
10	20	16.	-6.537023
10	24	1.	-27.590243
10	24	2.	-27.266695
10	24	3.	-26.746542
10	24	4.	-26.046358
10	24	5.	-25.179212
10	24	6.	-24.154426
10	24	7.	-22.979462
10	24	8.	-21.659517
10	24	9.	-20.201118
10	24	10.	-18.609727
10	24	12.	-15.049992
10	24	14.	-11.021627
10	24	16.	-6.563350
10	28	1.	-27.536852
10	28	2.	-27.224401
10	28	3.	-26.716665
10	28	4.	-26.027219
10	28	5.	-25.167984
10	28	6.	-24.148416
10	28	7.	-22.976784
10	28	8.	-21.658880
10	28	9.	-20.201697
10	28	10.	-18.611035
10	28	12.	-15.052085
10	28	14.	-11.024279
10	28	16.	-6.566650
12	12	1.	-27.353472
12	12	2.	-27.004438
12	12	3.	-26.454731
12	12	4.	-25.726609
12	12	5.	-24.834506
12	12	6.	-23.786744
12	12	7.	-22.589366
12	12	8.	-21.246207
12	12	9.	-19.763088
12	12	10.	-18.145124
12	12	12.	-14.525914
12	12	14.	-10.429220
12	12	16.	-5.894822
12	16	1.	-27.644518
12	16	2.	-27.301750
12	16	3.	-26.761985
12	16	4.	-26.046415
12	16	5.	-25.168408
12	16	6.	-24.136261
12	16	7.	-22.956213
12	16	8.	-21.632379
12	16	9.	-20.170564
12	16	10.	-18.575791
12	16	12.	-15.008485
12	16	14.	-10.970853
12	16	16.	-6.501310
12	20	1.	-27.646669
12	20	2.	-27.308645
12	20	3.	-26.773778
12	20	4.	-26.062481
12	20	5.	-25.188032
12	20	6.	-24.158845
12	20	7.	-22.981447
12	20	8.	-21.660280
12	20	9.	-20.201328
12	20	10.	-18.609721
12	20	12.	-15.049831
12	20	14.	-11.021232
12	20	16.	-6.562486
12	24	1.	-27.623180
12	24	2.	-27.292020
12	24	3.	-26.763867
12	24	4.	-26.057483
12	24	5.	-25.186218
12	24	6.	-24.158947
12	24	7.	-22.982625
12	24	8.	-21.662048
12	24	9.	-20.203458
12	24	10.	-18.612121
12	24	12.	-15.052819
12	24	14.	-11.025048
12	24	16.	-6.567438
12	28	1.	-27.586792
12	28	2.	-27.264412
12	28	3.	-26.745563
12	28	4.	-26.046464
12	28	5.	-25.180101
12	28	6.	-24.155857
12	28	7.	-22.981273
12	28	8.	-21.661623
12	28	9.	-20.203485
12	28	10.	-18.612344
12	28	12.	-15.053137
12	28	14.	-11.025393
12	28	16.	-6.567898
14	12	1.	-27.569687
14	12	2.	-27.223302
14	12	3.	-26.677364
14	12	4.	-25.954783
14	12	5.	-25.070272
14	12	6.	-24.031847
14	12	7.	-22.845229
14	12	8.	-21.514175
14	12	9.	-20.044349
14	12	10.	-18.440752
14	12	12.	-14.853297
14	12	14.	-10.792001
14	12	16.	-6.296203
14	16	1.	-27.662923
14	16	2.	-27.319744
14	16	3.	-26.779686
14	16	4.	-26.064166
14	16	5.	-25.186866
14	16	6.	-24.156065
14	16	7.	-22.977812
14	16	8.	-21.656104
14	16	9.	-20.196687
14	16	10.	-18.604554
14	16	12.	-15.043237
14	16	14.	-11.012662
14	16	16.	-6.551375
14	20	1.	-27.656501
14	20	2.	-27.315932
14	20	3.	-26.778718
14	20	4.	-26.065749
14	20	5.	-25.190288
14	20	6.	-24.160652
14	20	7.	-22.983194
14	20	8.	-21.662180
14	20	9.	-20.203485
14	20	10.	-18.612180
14	20	12.	-15.052963
14	20	14.	-11.025124
14	20	16.	-6.567312
14	24	1.	-27.641107
14	24	2.	-27.305097
14	24	3.	-26.772185
14	24	4.	-26.062345
14	24	5.	-25.188893
14	24	6.	-24.160374
14	24	7.	-22.983432
14	24	8.	-21.662612
14	24	9.	-20.203970
14	24	10.	-18.612669
14	24	12.	-15.053496
14	24	14.	-11.025831
14	24	16.	-6.568301
14	28	1.	-27.616868
14	28	2.	-27.287418
14	28	3.	-26.761025
14	28	4.	-26.055982
14	28	5.	-25.185599
14	28	6.	-24.158871
14	28	7.	-22.982865
14	28	8.	-21.662466
14	28	9.	-20.203977
14	28	10.	-18.612701
14	28	12.	-15.053463
14	28	14.	-11.025755
14	28	16.	-6.568242

==> anc/Ab_initio_energy_output/IMSRG_He/He5_J_1half_L_1_Parity_minus.dat <==
# emax, omega (MeV), omega_T (MeV), E (MeV)
4	12	1.	-12.734309
4	12	2.	-11.838111
4	12	3.	-10.386116
4	12	4.	-8.426216
4	12	5.	-6.007532
4	12	6.	-3.180881
4	12	7.	0.005277
4	12	8.	3.507234
4	12	9.	7.287576
4	12	10.	11.318202
4	12	12.	20.059968
4	12	14.	29.667792
4	12	16.	40.146538
4	16	1.	-15.224109
4	16	2.	-14.484608
4	16	3.	-13.272726
4	16	4.	-11.614477
4	16	5.	-9.536993
4	16	6.	-7.070158
4	16	7.	-4.242898
4	16	8.	-1.083416
4	16	9.	2.380296
4	16	10.	6.122332
4	16	12.	14.343955
4	16	14.	23.414187
4	16	16.	33.213168
4	20	1.	-16.059293
4	20	2.	-15.410273
4	20	3.	-14.340534
4	20	4.	-12.866502
4	20	5.	-11.006158
4	20	6.	-8.780803
4	20	7.	-6.210977
4	20	8.	-3.316960
4	20	9.	-0.118979
4	20	10.	3.364923
4	20	12.	11.116482
4	20	14.	19.799576
4	20	16.	29.290374
4	24	1.	-15.786850
4	24	2.	-15.198223
4	24	3.	-14.223720
4	24	4.	-12.874392
4	24	5.	-11.163630
4	24	6.	-9.106820
4	24	7.	-6.720572
4	24	8.	-4.021358
4	24	9.	-1.026018
4	24	10.	2.250859
4	24	12.	9.588065
4	24	14.	17.880269
4	24	16.	27.026879
4	28	1.	-14.722614
4	28	2.	-14.177952
4	28	3.	-13.274949
4	28	4.	-12.020327
4	28	5.	-10.423815
4	28	6.	-8.496572
4	28	7.	-6.251665
4	28	8.	-3.702944
4	28	9.	-0.863975
4	28	10.	2.250984
4	28	12.	9.255070
4	28	14.	17.210075
4	28	16.	26.028783
6	12	1.	-17.679456
6	12	2.	-16.729745
6	12	3.	-15.212358
6	12	4.	-13.198440
6	12	5.	-10.760397
6	12	6.	-7.961968
6	12	7.	-4.855852
6	12	8.	-1.479362
6	12	9.	2.142685
6	12	10.	5.994355
6	12	12.	14.339062
6	12	14.	23.477770
6	12	16.	33.349576
6	16	1.	-19.512025
6	16	2.	-18.708889
6	16	3.	-17.408493
6	16	4.	-15.653560
6	16	5.	-13.488712
6	16	6.	-10.955201
6	16	7.	-8.093553
6	16	8.	-4.939091
6	16	9.	-1.522114
6	16	10.	2.134452
6	16	12.	10.095283
6	16	14.	18.841603
6	16	16.	28.305636
6	20	1.	-19.751501
6	20	2.	-19.037166
6	20	3.	-17.870170
6	20	4.	-16.278758
6	20	5.	-14.294712
6	20	6.	-11.947577
6	20	7.	-9.268376
6	20	8.	-6.285390
6	20	9.	-3.025590
6	20	10.	0.487867
6	20	12.	8.194049
6	20	14.	16.702731
6	20	16.	25.927082
6	24	1.	-19.138714
6	24	2.	-18.484569
6	24	3.	-17.409423
6	24	4.	-15.933198
6	24	5.	-14.077527
6	24	6.	-11.867102
6	24	7.	-9.326158
6	24	8.	-6.477948
6	24	9.	-3.345438
6	24	10.	0.050938
6	24	12.	7.556585
6	24	14.	15.901655
6	24	16.	24.980790
6	28	1.	-18.108343
6	28	2.	-17.498487
6	28	3.	-16.492485
6	28	4.	-15.102808
6	28	5.	-13.347346
6	28	6.	-11.244779
6	28	7.	-8.815325
6	28	8.	-6.078563
6	28	9.	-3.054391
6	28	10.	0.239478
6	28	12.	7.564297
6	28	14.	15.766521
6	28	16.	24.736560
8	12	1.	-20.746125
8	12	2.	-19.697588
8	12	3.	-18.062245
8	12	4.	-15.957528
8	12	5.	-13.486390
8	12	6.	-10.716178
8	12	7.	-7.685246
8	12	8.	-4.412641
8	12	9.	-0.910418
8	12	10.	2.812588
8	12	12.	10.884528
8	12	14.	19.735348
8	12	16.	29.304532
8	16	1.	-21.623344
8	16	2.	-20.746891
8	16	3.	-19.346882
8	16	4.	-17.488372
8	16	5.	-15.236200
8	16	6.	-12.646235
8	16	7.	-9.765051
8	16	8.	-6.626336
8	16	9.	-3.254005
8	16	10.	0.336799
8	16	12.	8.127593
8	16	14.	16.674028
8	16	16.	25.919521
8	20	1.	-21.269606
8	20	2.	-20.489840
8	20	3.	-19.228376
8	20	4.	-17.527632
8	20	5.	-15.432554
8	20	6.	-12.983965
8	20	7.	-10.221491
8	20	8.	-7.178966
8	20	9.	-3.885043
8	20	10.	-0.361408
8	20	12.	7.306991
8	20	14.	15.726482
8	20	16.	24.830823
8	24	1.	-20.529037
8	24	2.	-19.812741
8	24	3.	-18.644300
8	24	4.	-17.053654
8	24	5.	-15.074390
8	24	6.	-12.738185
8	24	7.	-10.077120
8	24	8.	-7.120976
8	24	9.	-3.896849
8	24	10.	-0.427698
8	24	12.	7.165816
8	24	14.	15.533630
8	24	16.	24.590943
8	28	1.	-19.685719
8	28	2.	-19.016857
8	28	3.	-17.919160
8	28	4.	-16.414870
8	28	5.	-14.529718
8	28	6.	-12.289212
8	28	7.	-9.720360
8	28	8.	-6.848411
8	28	9.	-3.697732
8	28	10.	-0.289848
8	28	12.	7.217264
8	28	14.	15.536913
8	28	16.	24.568229
10	12	1.	-22.315212
10	12	2.	-21.188171
10	12	3.	-19.477956
10	12	4.	-17.343641
10	12	5.	-14.893859
10	12	6.	-12.179976
10	12	7.	-9.221140
10	12	8.	-6.028090
10	12	9.	-2.610003
10	12	10.	1.025073
10	12	12.	8.910324
10	12	14.	17.562024
10	12	16.	26.921185
10	16	1.	-22.479092
10	16	2.	-21.529361
10	16	3.	-20.035918
10	16	4.	-18.091561
10	16	5.	-15.781317
10	16	6.	-13.167622
10	16	7.	-10.292194
10	16	8.	-7.179011
10	16	9.	-3.843782
10	16	10.	-0.296266
10	16	12.	7.397227
10	16	14.	15.835147
10	16	16.	24.960859
10	20	1.	-21.945172
10	20	2.	-21.098534
10	20	3.	-19.743170
10	20	4.	-17.939436
10	20	5.	-15.747646
10	20	6.	-13.220240
10	20	7.	-10.402289
10	20	8.	-7.327057
10	20	9.	-4.019338
10	20	10.	-0.495553
10	20	12.	7.150531
10	20	14.	15.533600
10	20	16.	24.594197
10	24	1.	-21.305129
10	24	2.	-20.528746
10	24	3.	-19.272487
10	24	4.	-17.578780
10	24	5.	-15.492476
10	24	6.	-13.054955
10	24	7.	-10.305660
10	24	8.	-7.278109
10	24	9.	-4.000807
10	24	10.	-0.495249
10	24	12.	7.133048
10	24	14.	15.506580
10	24	16.	24.557362
10	28	1.	-20.636823
10	28	2.	-19.913286
10	28	3.	-18.733930
10	28	4.	-17.129987
10	28	5.	-15.136666
10	28	6.	-12.786882
10	28	7.	-10.114174
10	28	8.	-7.148895
10	28	9.	-3.918586
10	28	10.	-0.446124
10	28	12.	7.146974
10	28	14.	15.508180
10	28	16.	24.555538
12	12	1.	-23.184117
12	12	2.	-21.965203
12	12	3.	-20.175094
12	12	4.	-18.011297
12	12	5.	-15.573524
12	12	6.	-12.892124
12	12	7.	-9.974966
12	12	8.	-6.828962
12	12	9.	-3.462030
12	12	10.	0.118426
12	12	12.	7.884639
12	12	14.	16.405629
12	12	16.	25.623745
12	16	1.	-22.928787
12	16	2.	-21.901825
12	16	3.	-20.315495
12	16	4.	-18.294351
12	16	5.	-15.938284
12	16	6.	-13.306485
12	16	7.	-10.430424
12	16	8.	-7.325523
12	16	9.	-4.002991
12	16	10.	-0.470877
12	16	12.	7.185906
12	16	14.	15.579851
12	16	16.	24.653711
12	20	1.	-22.395795
12	20	2.	-21.483121
12	20	3.	-20.039067
12	20	4.	-18.144816
12	20	5.	-15.877195
12	20	6.	-13.296218
12	20	7.	-10.445806
12	20	8.	-7.354040
12	20	9.	-4.039449
12	20	10.	-0.513732
12	20	12.	7.129410
12	20	14.	15.506189
12	20	16.	24.558007
12	24	1.	-21.847754
12	24	2.	-21.013703
12	24	3.	-19.675926
12	24	4.	-17.891490
12	24	5.	-15.718003
12	24	6.	-13.206113
12	24	7.	-10.399837
12	24	8.	-7.333123
12	24	9.	-4.031319
12	24	10.	-0.511652
12	24	12.	7.127610
12	24	14.	15.502919
12	24	16.	24.553607
12	28	1.	-21.288666
12	28	2.	-20.513392
12	28	3.	-19.258512
12	28	4.	-17.566443
12	28	5.	-15.482033
12	28	6.	-13.046692
12	28	7.	-10.299461
12	28	8.	-7.274195
12	28	9.	-3.999016
12	28	10.	-0.495052
12	28	12.	7.131061
12	28	14.	15.503325
12	28	16.	24.553386
14	12	1.	-23.596360
14	12	2.	-22.293946
14	12	3.	-20.446194
14	12	4.	-18.271762
14	12	5.	-15.847375
14	12	6.	-13.186768
14	12	7.	-10.293282
14	12	8.	-7.173148
14	12	9.	-3.834305
14	12	10.	-0.284237
14	12	12.	7.414301
14	12	14.	15.858539
14	12	16.	24.990924
14	16	1.	-23.208681
14	16	2.	-22.105329
14	16	3.	-20.435662
14	16	4.	-18.356145
14	16	5.	-15.971812
14	16	6.	-13.332159
14	16	7.	-10.455932
14	16	8.	-7.354108
14	16	9.	-4.035643
14	16	10.	-0.508201
14	16	12.	7.137478
14	16	14.	15.517502
14	16	16.	24.573942
14	20	1.	-22.729829
14	20	2.	-21.752615
14	20	3.	-20.226737
14	20	4.	-18.257355
14	20	5.	-15.935506
14	20	6.	-13.322759
14	20	7.	-10.457048
14	20	8.	-7.358904
14	20	9.	-4.042038
14	20	10.	-0.515950
14	20	12.	7.126862
14	20	14.	15.502730
14	20	16.	24.553398
14	24	1.	-22.250583
14	24	2.	-21.360807
14	24	3.	-19.947195
14	24	4.	-18.083596
14	24	5.	-15.841164
14	24	6.	-13.277732
14	24	7.	-10.437875
14	24	8.	-7.351705
14	24	9.	-4.039765
14	24	10.	-0.515530
14	24	12.	7.126539
14	24	14.	15.502254
14	24	16.	24.552701
14	28	1.	-21.767384
14	28	2.	-20.942387
14	28	3.	-19.617094
14	28	4.	-17.846473
14	28	5.	-15.686118
14	28	6.	-13.185243
14	28	7.	-10.387329
14	28	8.	-7.326211
14	28	9.	-4.027931
14	28	10.	-0.510332
14	28	12.	7.127284
14	28	14.	15.502406
14	28	16.	24.552879

==> anc/Ab_initio_energy_output/IMSRG_He/He5_J_3halves_L_1_Parity_minus.dat <==
# emax, omega (MeV), omega_T (MeV), E (MeV)
4	12	1.	-14.986068
4	12	2.	-14.188708
4	12	3.	-12.901719
4	12	4.	-11.172915
4	12	5.	-9.050581
4	12	6.	-6.581491
4	12	7.	-3.805574
4	12	8.	-0.752832
4	12	9.	2.556164
4	12	10.	6.110401
4	12	12.	13.938455
4	12	14.	22.734897
4	12	16.	32.520897
4	16	1.	-18.429195
4	16	2.	-17.776928
4	16	3.	-16.709655
4	16	4.	-15.252619
4	16	5.	-13.432918
4	16	6.	-11.280399
4	16	7.	-8.823905
4	16	8.	-6.090979
4	16	9.	-3.107033
4	16	10.	0.106920
4	16	12.	7.156720
4	16	14.	14.965428
4	16	16.	23.491016
4	20	1.	-19.993721
4	20	2.	-19.422735
4	20	3.	-18.481756
4	20	4.	-17.185709
4	20	5.	-15.551288
4	20	6.	-13.598784
4	20	7.	-11.348484
4	20	8.	-8.821073
4	20	9.	-6.037043
4	20	10.	-3.015160
4	20	12.	3.669339
4	20	14.	11.106731
4	20	16.	19.204735
4	24	1.	-20.336769
4	24	2.	-19.820079
4	24	3.	-18.964063
4	24	4.	-17.778211
4	24	5.	-16.273796
4	24	6.	-14.464671
4	24	7.	-12.365827
4	24	8.	-9.992938
4	24	9.	-7.362384
4	24	10.	-4.489485
4	24	12.	1.920728
4	24	14.	9.121015
4	24	16.	17.009398
4	28	1.	-19.853278
4	28	2.	-19.376275
4	28	3.	-18.584898
4	28	4.	-17.484501
4	28	5.	-16.082774
4	28	6.	-14.389057
4	28	7.	-12.414215
4	28	8.	-10.170694
4	28	9.	-7.670415
4	28	10.	-4.927097
4	28	12.	1.236519
4	28	14.	8.217943
4	28	16.	15.923139
6	12	1.	-20.070731
6	12	2.	-19.262296
6	12	3.	-17.977088
6	12	4.	-16.278467
6	12	5.	-14.226008
6	12	6.	-11.867859
6	12	7.	-9.241816
6	12	8.	-6.373805
6	12	9.	-3.281863
6	12	10.	0.021918
6	12	12.	7.229624
6	12	14.	15.200164
6	12	16.	23.908524
6	16	1.	-22.600562
6	16	2.	-21.907325
6	16	3.	-20.789055
6	16	4.	-19.286356
6	16	5.	-17.439737
6	16	6.	-15.284812
6	16	7.	-12.854726
6	16	8.	-10.177059
6	16	9.	-7.274580
6	16	10.	-4.164312
6	16	12.	2.624073
6	16	14.	10.103889
6	16	16.	18.215891
6	20	1.	-23.347338
6	20	2.	-22.725225
6	20	3.	-21.710898
6	20	4.	-20.331269
6	20	5.	-18.615956
6	20	6.	-16.592135
6	20	7.	-14.287486
6	20	8.	-11.726538
6	20	9.	-8.931776
6	20	10.	-5.921721
6	20	12.	0.679592
6	20	14.	7.974955
6	20	16.	15.891442
6	24	1.	-23.169021
6	24	2.	-22.597459
6	24	3.	-21.658740
6	24	4.	-20.371070
6	24	5.	-18.754512
6	24	6.	-16.831768
6	24	7.	-14.625202
6	24	8.	-12.156089
6	24	9.	-9.445121
6	24	10.	-6.510205
6	24	12.	-0.035902
6	24	14.	7.154198
6	24	16.	14.975181
6	28	1.	-22.549939
6	28	2.	-22.016693
6	28	3.	-21.137026
6	28	4.	-19.921902
6	28	5.	-18.387220
6	28	6.	-16.549963
6	28	7.	-14.428410
6	28	8.	-12.040818
6	28	9.	-9.405629
6	28	10.	-6.539370
6	28	12.	-0.178825
6	28	14.	6.925797
6	28	16.	14.681801
8	12	1.	-22.952288
8	12	2.	-22.104021
8	12	3.	-20.784332
8	12	4.	-19.083064
8	12	5.	-17.072323
8	12	6.	-14.795243
8	12	7.	-12.277600
8	12	8.	-9.534731
8	12	9.	-6.578835
8	12	10.	-3.419870
8	12	12.	3.468386
8	12	14.	11.062949
8	12	16.	19.312800
8	16	1.	-24.415820
8	16	2.	-23.677841
8	16	3.	-22.504681
8	16	4.	-20.953646
8	16	5.	-19.077674
8	16	6.	-16.918940
8	16	7.	-14.510607
8	16	8.	-11.876090
8	16	9.	-9.032351
8	16	10.	-5.991179
8	16	12.	0.641721
8	16	14.	7.951899
8	16	16.	15.880495
8	20	1.	-24.496775
8	20	2.	-23.826407
8	20	3.	-22.745901
8	20	4.	-21.295051
8	20	5.	-19.514183
8	20	6.	-17.437949
8	20	7.	-15.098335
8	20	8.	-12.521169
8	20	9.	-9.727580
8	20	10.	-6.733242
8	20	12.	-0.193745
8	20	14.	7.017228
8	20	16.	14.838771
8	24	1.	-24.119574
8	24	2.	-23.497839
8	24	3.	-22.485871
8	24	4.	-21.112088
8	24	5.	-19.407610
8	24	6.	-17.401057
8	24	7.	-15.120656
8	24	8.	-12.591372
8	24	9.	-9.835257
8	24	10.	-6.870210
8	24	12.	-0.374321
8	24	14.	6.800111
8	24	16.	14.584915
8	28	1.	-23.606168
8	28	2.	-23.023142
8	28	3.	-22.067329
8	28	4.	-20.759357
8	28	5.	-19.123193
8	28	6.	-17.182252
8	28	7.	-14.961113
8	28	8.	-12.482492
8	28	9.	-9.767681
8	28	10.	-6.834831
8	28	12.	-0.381199
8	28	14.	6.770158
8	28	16.	14.540060
10	12	1.	-24.453484
10	12	2.	-23.584493
10	12	3.	-22.254442
10	12	4.	-20.568886
10	12	5.	-18.597855
10	12	6.	-16.376640
10	12	7.	-13.922715
10	12	8.	-11.249350
10	12	9.	-8.367998
10	12	10.	-5.288193
10	12	12.	1.427741
10	12	14.	8.829525
10	12	16.	16.859074
10	16	1.	-25.077978
10	16	2.	-24.304641
10	16	3.	-23.091332
10	16	4.	-21.510198
10	16	5.	-19.622668
10	16	6.	-17.470622
10	16	7.	-15.082623
10	16	8.	-12.476468
10	16	9.	-9.665706
10	16	10.	-6.660287
10	16	12.	-0.104825
10	16	14.	7.121331
10	16	16.	14.959753
10	20	1.	-24.895374
10	20	2.	-24.182995
10	20	3.	-23.047382
10	20	4.	-21.541498
10	20	5.	-19.714536
10	20	6.	-17.606214
10	20	7.	-15.249108
10	20	8.	-12.666586
10	20	9.	-9.876481
10	20	10.	-6.891217
10	20	12.	-0.378300
10	20	14.	6.800473
10	20	16.	14.586130
10	24	1.	-24.563238
10	24	2.	-23.897791
10	24	3.	-22.824778
10	24	4.	-21.383662
10	24	5.	-19.614203
10	24	6.	-17.551256
10	24	7.	-15.226190
10	24	8.	-12.664631
10	24	9.	-9.887690
10	24	10.	-6.910912
10	24	12.	-0.409048
10	24	14.	6.759899
10	24	16.	14.534619
10	28	1.	-24.182459
10	28	2.	-23.556104
10	28	3.	-22.537488
10	28	4.	-21.156168
10	28	5.	-19.444497
10	28	6.	-17.431940
10	28	7.	-15.147380
10	28	8.	-12.616014
10	28	9.	-9.859794
10	28	10.	-6.896310
10	28	12.	-0.407461
10	28	14.	6.757008
10	28	16.	14.529566
12	12	1.	-25.209105
12	12	2.	-24.310527
12	12	3.	-22.960610
12	12	4.	-21.279820
12	12	5.	-19.332758
12	12	6.	-17.145014
12	12	7.	-14.729314
12	12	8.	-12.097305
12	12	9.	-9.260015
12	12	10.	-6.226700
12	12	12.	0.389323
12	12	14.	7.682450
12	12	16.	15.593309
12	16	1.	-25.343188
12	16	2.	-24.533938
12	16	3.	-23.280538
12	16	4.	-21.670375
12	16	5.	-19.770276
12	16	6.	-17.618709
12	16	7.	-15.238707
12	16	8.	-12.644304
12	16	9.	-9.847333
12	16	10.	-6.857088
12	16	12.	-0.335200
12	16	14.	6.853379
12	16	16.	14.650415
12	20	1.	-25.119663
12	20	2.	-24.369319
12	20	3.	-23.185827
12	20	4.	-21.634656
12	20	5.	-19.773418
12	20	6.	-17.643641
12	20	7.	-15.275554
12	20	8.	-12.689139
12	20	9.	-9.898844
12	20	10.	-6.915333
12	20	12.	-0.408728
12	20	14.	6.761738
12	20	16.	14.537480
12	24	1.	-24.850190
12	24	2.	-24.146538
12	24	3.	-23.022501
12	24	4.	-21.528557
12	24	5.	-19.712240
12	24	6.	-17.612652
12	24	7.	-15.262157
12	24	8.	-12.684889
12	24	9.	-9.899092
12	24	10.	-6.917831
12	24	12.	-0.413377
12	24	14.	6.755045
12	24	16.	14.528487
12	28	1.	-24.551558
12	28	2.	-23.887471
12	28	3.	-22.816144
12	28	4.	-21.376873
12	28	5.	-19.609297
12	28	6.	-17.548168
12	28	7.	-15.224679
12	28	8.	-12.664714
12	28	9.	-9.888976
12	28	10.	-6.913158
12	28	12.	-0.412693
12	28	14.	6.754859
12	28	16.	14.527997
14	12	1.	-25.529613
14	12	2.	-24.607965
14	12	3.	-23.245938
14	12	4.	-21.572196
14	12	5.	-19.641338
14	12	6.	-17.473215
14	12	7.	-15.078952
14	12	8.	-12.470158
14	12	9.	-9.657644
14	12	10.	-6.650611
14	12	12.	-0.091386
14	12	14.	7.139751
14	12	16.	14.983488
14	16	1.	-25.468477
14	16	2.	-24.627410
14	16	3.	-23.340310
14	16	4.	-21.709069
14	16	5.	-19.800889
14	16	6.	-17.650073
14	16	7.	-15.273062
14	16	8.	-12.682903
14	16	9.	-9.890711
14	16	10.	-6.905739
14	16	12.	-0.395863
14	16	14.	6.778722
14	16	16.	14.559698
14	20	1.	-25.271372
14	20	2.	-24.487538
14	20	3.	-23.263896
14	20	4.	-21.678501
14	20	5.	-19.794756
14	20	6.	-17.653243
14	20	7.	-15.280387
14	20	8.	-12.692339
14	20	9.	-9.901906
14	20	10.	-6.918774
14	20	12.	-0.413431
14	20	14.	6.755433
14	20	16.	14.529077
14	24	1.	-25.050262
14	24	2.	-24.313217
14	24	3.	-23.146315
14	24	4.	-21.610669
14	24	5.	-19.761154
14	24	6.	-17.638907
14	24	7.	-15.275049
14	24	8.	-12.690804
14	24	9.	-9.901778
14	24	10.	-6.919148
14	24	12.	-0.414074
14	24	14.	6.754351
14	24	16.	14.527565
14	28	1.	-24.807565
14	28	2.	-24.110082
14	28	3.	-22.994041
14	28	4.	-21.508202
14	28	5.	-19.698962
14	28	6.	-17.604783
14	28	7.	-15.257994
14	28	8.	-12.682958
14	28	9.	-9.898430
14	28	10.	-6.917822
14	28	12.	-0.413899
14	28	14.	6.754528
14	28	16.	14.527658

==> anc/Ab_initio_energy_output/IMSRG_O/O24gs.dat <==
# emax, omega (MeV), omega_T (MeV), E (MeV)
4	16	1.	-97.127316
4	16	1.5	-94.520916
4	16	2.	-90.889515
4	16	2.5	-86.251865
4	16	3.	-80.627635
4	16	3.5	-74.044113
4	16	4.	-66.526698
4	20	1.	-107.871403
4	20	1.5	-105.510923
4	20	2.	-102.215705
4	20	2.5	-97.994283
4	20	3.	-92.857136
4	20	3.5	-86.817730
4	20	4.	-79.892720
4	24	1.	-108.655728
4	24	1.5	-106.525306
4	24	2.	-103.547112
4	24	2.5	-99.725078
4	24	3.	-95.065378
4	24	3.5	-89.573967
4	24	4.	-83.260223
4	28	1.	-99.012616
4	28	1.5	-97.079164
4	28	2.	-94.374425
4	28	2.5	-90.901371
4	28	3.	-86.662205
4	28	3.5	-81.660985
4	28	4.	-75.903024
6	16	1.	-131.632739
6	16	1.5	-128.968858
6	16	2.	-125.263892
6	16	2.5	-120.542658
6	16	3.	-114.834271
6	16	3.5	-108.169381
6	16	4.	-100.583471
6	20	1.	-143.229558
6	20	1.5	-140.744968
6	20	2.	-137.285597
6	20	2.5	-132.865628
6	20	3.	-127.504268
6	20	3.5	-121.223883
6	20	4.	-114.050391
6	24	1.	-146.710920
6	24	1.5	-144.378661
6	24	2.	-141.127036
6	24	2.5	-136.963713
6	24	3.	-131.904007
6	24	3.5	-125.962096
6	24	4.	-119.156500
6	28	1.	-143.684540
6	28	1.5	-141.492123
6	28	2.	-138.430983
6	28	2.5	-134.507340
6	28	3.	-129.729234
6	28	3.5	-124.108436
6	28	4.	-117.656931
8	16	1.	-150.945473
8	16	1.5	-148.281902
8	16	2.	-144.582985
8	16	2.5	-139.878172
8	16	3.	-134.199880
8	16	3.5	-127.583563
8	16	4.	-120.066763
8	20	1.	-158.163772
8	20	1.5	-155.631490
8	20	2.	-152.110472
8	20	2.5	-147.619393
8	20	3.	-142.184311
8	20	3.5	-135.830860
8	20	4.	-128.590257
8	24	1.	-158.989979
8	24	1.5	-156.557542
8	24	2.	-153.169165
8	24	2.5	-148.839389
8	24	3.	-143.589280
8	24	3.5	-137.439542
8	24	4.	-130.413976
8	28	1.	-156.525717
8	28	1.5	-154.184251
8	28	2.	-150.920026
8	28	2.5	-146.742382
8	28	3.	-141.668220
8	28	3.5	-135.713952
8	28	4.	-128.898716
10	16	1.	-159.397692
10	16	1.5	-156.756262
10	16	2.	-153.094389
10	16	2.5	-148.442603
10	16	3.	-142.837976
10	16	3.5	-136.317264
10	16	4.	-128.917686
10	20	1.	-162.490943
10	20	1.5	-159.929125
10	20	2.	-156.369265
10	20	2.5	-151.838140
10	20	3.	-146.361848
10	20	3.5	-139.974207
10	20	4.	-132.708109
10	24	1.	-162.143428
10	24	1.5	-159.645538
10	24	2.	-156.170662
10	24	2.5	-151.737499
10	24	3.	-146.371129
10	24	3.5	-140.097176
10	24	4.	-132.946603
10	28	1.	-160.478727
10	28	1.5	-158.046117
10	28	2.	-154.657129
10	28	2.5	-150.329207
10	28	3.	-145.080251
10	28	3.5	-138.934830
10	28	4.	-131.915656
12	16	1.	-162.554819
12	16	1.5	-159.930092
12	16	2.	-156.296540
12	16	2.5	-151.684436
12	16	3.	-146.130692
12	16	3.5	-139.672142
12	16	4.	-132.342689
12	20	1.	-163.491534
12	20	1.5	-160.908087
12	20	2.	-157.321836
12	20	2.5	-152.761803
12	20	3.	-147.259615
12	20	3.5	-140.851509
12	20	4.	-133.572572
12	24	1.	-163.062344
12	24	1.5	-160.522537
12	24	2.	-156.990101
12	24	2.5	-152.491964
12	24	3.	-147.053455
12	24	3.5	-140.707575
12	24	4.	-133.484847
12	28	1.	-162.105383
12	28	1.5	-159.614077
12	28	2.	-156.145691
12	28	2.5	-151.721896
12	28	3.	-146.366781
12	28	3.5	-140.104070
12	28	4.	-132.966887
14	16	1.	-163.524777
14	16	1.5	-160.918067
14	16	2.	-157.300889
14	16	2.5	-152.691064
14	16	3.	-147.138304
14	16	3.5	-140.669983
14	16	4.	-133.359539
14	20	1.	-163.714575
14	20	1.5	-161.112666
14	20	2.	-157.505566
14	20	2.5	-152.925785
14	20	3.	-147.410380
14	20	3.5	-140.994450
14	20	4.	-133.668909
14	24	1.	-163.467607
14	24	1.5	-160.898109
14	24	2.	-157.328368
14	24	2.5	-152.787643
14	24	3.	-147.305751
14	24	3.5	-140.916174
14	24	4.	-133.654479
14	28	1.	-162.913174
14	28	1.5	-160.380978
14	28	2.	-156.860738
14	28	2.5	-152.375529
14	28	3.	-146.951840
14	28	3.5	-140.619741
14	28	4.	-133.412238

==> anc/Ab_initio_energy_output/IMSRG_O/O25_J_3halves_L_2_Parity_plus.dat <==
# emax, omega (MeV), omega_T (MeV), E (MeV)
4	16	1.	-92.954624
4	16	1.5	-90.135308
4	16	2.	-86.208842
4	16	2.5	-81.193305
4	16	3.	-75.111487
4	16	3.5	-67.991446
4	16	4.	-59.860765
4	20	1.	-102.384376
4	20	1.5	-99.845713
4	20	2.	-96.300341
4	20	2.5	-91.758593
4	20	3.	-86.230688
4	20	3.5	-79.730281
4	20	4.	-72.275432
4	24	1.	-100.969465
4	24	1.5	-98.687413
4	24	2.	-95.495581
4	24	2.5	-91.400009
4	24	3.	-86.406805
4	24	3.5	-80.521081
4	24	4.	-73.753258
4	28	1.	-88.121730
4	28	1.5	-86.056154
4	28	2.	-83.165471
4	28	2.5	-79.453675
4	28	3.	-74.923067
4	28	3.5	-69.578553
4	28	4.	-63.422765
6	16	1.	-129.316936
6	16	1.5	-126.419330
6	16	2.	-122.390025
6	16	2.5	-117.256450
6	16	3.	-111.049097
6	16	3.5	-103.802376
6	16	4.	-95.556886
6	20	1.	-140.622439
6	20	1.5	-137.933910
6	20	2.	-134.186227
6	20	2.5	-129.399059
6	20	3.	-123.592831
6	20	3.5	-116.791158
6	20	4.	-109.022140
6	24	1.	-143.427762
6	24	1.5	-140.913042
6	24	2.	-137.403120
6	24	2.5	-132.910705
6	24	3.	-127.449863
6	24	3.5	-121.036225
6	24	4.	-113.689118
6	28	1.	-139.253390
6	28	1.5	-136.894834
6	28	2.	-133.602389
6	28	2.5	-129.380383
6	28	3.	-124.239556
6	28	3.5	-118.191270
6	28	4.	-111.247441
8	16	1.	-149.612287
8	16	1.5	-146.706354
8	16	2.	-142.672278
8	16	2.5	-137.542389
8	16	3.	-131.352534
8	16	3.5	-124.143676
8	16	4.	-115.957762
8	20	1.	-156.688270
8	20	1.5	-153.936833
8	20	2.	-150.110307
8	20	2.5	-145.228367
8	20	3.	-139.320962
8	20	3.5	-132.418263
8	20	4.	-124.553939
8	24	1.	-157.124729
8	24	1.5	-154.489393
8	24	2.	-150.817238
8	24	2.5	-146.126853
8	24	3.	-140.436324
8	24	3.5	-133.772400
8	24	4.	-126.160821
8	28	1.	-154.019126
8	28	1.5	-151.489375
8	28	2.	-147.962419
8	28	2.5	-143.448729
8	28	3.	-137.964279
8	28	3.5	-131.529383
8	28	4.	-124.164231
10	16	1.	-158.571084
10	16	1.5	-155.681466
10	16	2.	-151.675951
10	16	2.5	-146.589770
10	16	3.	-140.464627
10	16	3.5	-133.341492
10	16	4.	-125.263523
10	20	1.	-161.506144
10	20	1.5	-158.712307
10	20	2.	-154.834444
10	20	2.5	-149.895172
10	20	3.	-143.929466
10	20	3.5	-136.973500
10	20	4.	-129.063418
10	24	1.	-160.858209
10	24	1.5	-158.143842
10	24	2.	-154.367089
10	24	2.5	-149.549533
10	24	3.	-143.718240
10	24	3.5	-136.903436
10	24	4.	-129.136538
10	28	1.	-158.764654
10	28	1.5	-156.127294
10	28	2.	-152.454658
10	28	2.5	-147.763245
10	28	3.	-142.073042
10	28	3.5	-135.412835
10	28	4.	-127.805843
12	16	1.	-161.932067
12	16	1.5	-159.050954
12	16	2.	-155.061046
12	16	2.5	-150.003053
12	16	3.	-143.916287
12	16	3.5	-136.845428
12	16	4.	-128.830189
12	20	1.	-162.694492
12	20	1.5	-159.870407
12	20	2.	-155.953961
12	20	2.5	-150.973971
12	20	3.	-144.969622
12	20	3.5	-137.978037
12	20	4.	-130.040774
12	24	1.	-162.041151
12	24	1.5	-159.272138
12	24	2.	-155.425460
12	24	2.5	-150.525915
12	24	3.	-144.603734
12	24	3.5	-137.694690
12	24	4.	-129.836581
12	28	1.	-160.798513
12	28	1.5	-158.089712
12	28	2.	-154.321342
12	28	2.5	-149.515071
12	28	3.	-143.694971
12	28	3.5	-136.894653
12	28	4.	-129.142166
14	16	1.	-162.967389
14	16	1.5	-160.087118
14	16	2.	-156.102009
14	16	2.5	-151.040600
14	16	3.	-144.966250
14	16	3.5	-137.912229
14	16	4.	-129.916746
14	20	1.	-163.037462
14	20	1.5	-160.188954
14	20	2.	-156.240986
14	20	2.5	-151.230751
14	20	3.	-145.196901
14	20	3.5	-138.161305
14	20	4.	-130.208155
14	24	1.	-162.605411
14	24	1.5	-159.799803
14	24	2.	-155.904181
14	24	2.5	-150.948744
14	24	3.	-144.969919
14	24	3.5	-138.004007
14	24	4.	-130.090931
14	28	1.	-161.842672
14	28	1.5	-159.085018
14	28	2.	-155.251261
14	28	2.5	-150.368316
14	28	3.	-144.464525
14	28	3.5	-137.574894
14	28	4.	-129.734436

==> anc/Ab_initio_energy_output/NCSMC_He/He5_P1_NCSMC.dat <==
# E (MeV), phase shift (degree)
0.02 0.01489
0.04 0.04236
0.06 0.07824
0.08 0.12111
0.1 0.17016
0.12 0.22488
0.14 0.28489
0.16 0.34991
0.18 0.41972
0.2 0.49415
0.22 0.57306
0.24 0.65633
0.26 0.74386
0.28 0.83556
0.3 0.93137
0.32 1.03123
0.34 1.13506
0.36 1.24284
0.38 1.35451
0.4 1.47004
0.42 1.5894
0.44 1.71255
0.46 1.83946
0.48 1.97012
0.5 2.1045
0.52 2.24258
0.54 2.38434
0.56 2.52976
0.58 2.67882
0.6 2.83151
0.62 2.98782
0.64 3.14772
0.66 3.31122
0.68 3.47828
0.7 3.6489
0.72 3.82306
0.74 4.00076
0.76 4.18197
0.78 4.36669
0.8 4.5549
0.82 4.74659
0.84 4.94173
0.86 5.14033
0.88 5.34235
0.9 5.54779
0.92 5.75663
0.94 5.96886
0.96 6.18444
0.98 6.40338
1 6.62563
1.02 6.8512
1.04 7.08005
1.06 7.31216
1.08 7.54751
1.1 7.78608
1.12 8.02784
1.14 8.27277
1.16 8.52083
1.18 8.77201
1.2 9.02626
1.22 9.28357
1.24 9.54389
1.26 9.8072
1.28 10.07346
1.3 10.34264
1.32 10.6147
1.34 10.8896
1.36 11.16731
1.38 11.44777
1.4 11.73096
1.42 12.01683
1.44 12.30534
1.46 12.59643
1.48 12.89006
1.5 13.1862
1.52 13.48477
1.54 13.78574
1.56 14.08906
1.58 14.39467
1.6 14.70251
1.62 15.01254
1.64 15.32469
1.66 15.63891
1.68 15.95514
1.7 16.27331
1.72 16.59338
1.74 16.91527
1.76 17.23893
1.78 17.56428
1.8 17.89128
1.82 18.21984
1.84 18.5499
1.86 18.88141
1.88 19.21428
1.9 19.54845
1.92 19.88385
1.94 20.22041
1.96 20.55807
1.98 20.89674
2 21.23636
2.02 21.57686
2.04 21.91817
2.06 22.26021
2.08 22.60291
2.1 22.9462
2.12 23.29
2.14 23.63425
2.16 23.97887
2.18 24.32378
2.2 24.66893
2.22 25.01422
2.24 25.3596
2.26 25.705
2.28 26.05033
2.3 26.39553
2.32 26.74053
2.34 27.08526
2.36 27.42966
2.38 27.77364
2.4 28.11715
2.42 28.46013
2.44 28.80249
2.46 29.14419
2.48 29.48515
2.5 29.82531
2.52 30.16461
2.54 30.50299
2.56 30.84038
2.58 31.17674
2.6 31.512
2.62 31.84611
2.64 32.179
2.66 32.51064
2.68 32.84095
2.7 33.1699
2.72 33.49743
2.74 33.8235
2.76 34.14805
2.78 34.47104
2.8 34.79242
2.82 35.11216
2.84 35.4302
2.86 35.74652
2.88 36.06107
2.9 36.3738
2.92 36.6847
2.94 36.99371
2.96 37.30081
2.98 37.60597
3 37.90915
3.02 38.21032
3.04 38.50947
3.06 38.80655
3.08 39.10155
3.1 39.39444
3.12 39.68519
3.14 39.9738
3.16 40.26023
3.18 40.54447
3.2 40.8265
3.22 41.1063
3.24 41.38386
3.26 41.65917
3.28 41.93221
3.3 42.20297
3.32 42.47144
3.34 42.73761
3.36 43.00148
3.38 43.26303
3.4 43.52226
3.42 43.77917
3.44 44.03374
3.46 44.28598
3.48 44.53588
3.5 44.78345
3.52 45.02868
3.54 45.27157
3.56 45.51213
3.58 45.75035
3.6 45.98623
3.62 46.21979
3.64 46.45103
3.66 46.67994
3.68 46.90654
3.7 47.13083
3.72 47.35282
3.74 47.57252
3.76 47.78992
3.78 48.00505
3.8 48.21791
3.82 48.42852
3.84 48.63687
3.86 48.84298
3.88 49.04686
3.9 49.24853
3.92 49.44799
3.94 49.64525
3.96 49.84034
3.98 50.03326
4 50.22402
4.02 50.41264
4.04 50.59913
4.06 50.78351
4.08 50.96578
4.1 51.14597
4.12 51.32409
4.14 51.50016
4.16 51.67418
4.18 51.84618
4.2 52.01616
4.22 52.18415
4.24 52.35017
4.26 52.51421
4.28 52.67631
4.3 52.83648
4.32 52.99474
4.34 53.15109
4.36 53.30556
4.38 53.45817
4.4 53.60892
4.42 53.75784
4.44 53.90495
4.46 54.05025
4.48 54.19377
4.5 54.33552
4.52 54.47552
4.54 54.61378
4.56 54.75033
4.58 54.88518
4.6 55.01833
4.62 55.14982
4.64 55.27966
4.66 55.40786
4.68 55.53444
4.7 55.65942
4.72 55.78281
4.74 55.90463
4.76 56.02489
4.78 56.14361
4.8 56.26081
4.82 56.3765
4.84 56.49069
4.86 56.60341
4.88 56.71467
4.9 56.82449
4.92 56.93287
4.94 57.03984
4.96 57.1454
4.98 57.24959
5 57.3524
5.02 57.45385
5.04 57.55397
5.06 57.65276
5.08 57.75023
5.1 57.84641
5.12 57.94131
5.14 58.03494
5.16 58.12731
5.18 58.21844
5.2 58.30834
5.22 58.39703
5.24 58.48452
5.26 58.57083
5.28 58.65596
5.3 58.73993
5.32 58.82275
5.34 58.90443
5.36 58.985
5.38 59.06446
5.4 59.14282
5.42 59.22009
5.44 59.2963
5.46 59.37144
5.48 59.44554
5.5 59.5186
5.52 59.59064
5.54 59.66166
5.56 59.73169
5.58 59.80072
5.6 59.86878
5.62 59.93587
5.64 60.002
5.66 60.0672
5.68 60.13145
5.7 60.19479
5.72 60.25721
5.74 60.31873
5.76 60.37936
5.78 60.4391
5.8 60.49798
5.82 60.55599
5.84 60.61316
5.86 60.66948
5.88 60.72497
5.9 60.77964
5.92 60.83349
5.94 60.88654
5.96 60.9388
5.98 60.99028
6 61.04097
6.02 61.0909
6.04 61.14008
6.06 61.1885
6.08 61.23618
6.1 61.28313
6.12 61.32936
6.14 61.37487
6.16 61.41967
6.18 61.46378
6.2 61.50719
6.22 61.54992
6.24 61.59198
6.26 61.63337
6.28 61.67409
6.3 61.71417
6.32 61.7536
6.34 61.7924
6.36 61.83056
6.38 61.8681
6.4 61.90503
6.42 61.94134
6.44 61.97706
6.46 62.01218
6.48 62.04671
6.5 62.08066
6.52 62.11404
6.54 62.14684
6.56 62.17909
6.58 62.21078
6.6 62.24192
6.62 62.27252
6.64 62.30258
6.66 62.33211
6.68 62.36112
6.7 62.38961
6.72 62.41759
6.74 62.44505
6.76 62.47202
6.78 62.49849
6.8 62.52447
6.82 62.54997
6.84 62.57499
6.86 62.59953
6.88 62.62361
6.9 62.64722
6.92 62.67037
6.94 62.69307
6.96 62.71533
6.98 62.73714
7 62.75851
7.02 62.77945
7.04 62.79996
7.06 62.82004
7.08 62.83971
7.1 62.85897
7.12 62.87781
7.14 62.89625
7.16 62.91429
7.18 62.93193
7.2 62.94918
7.22 62.96604
7.24 62.98252
7.26 62.99862
7.28 63.01434
7.3 63.02969
7.32 63.04468
7.34 63.0593
7.36 63.07356
7.38 63.08747
7.4 63.10103
7.42 63.11424
7.44 63.1271
7.46 63.13963
7.48 63.15182
7.5 63.16367
7.52 63.1752
7.54 63.1864
7.56 63.19728
7.58 63.20783
7.6 63.21808
7.62 63.22801
7.64 63.23763
7.66 63.24695
7.68 63.25596
7.7 63.26468
7.72 63.2731
7.74 63.28122
7.76 63.28906
7.78 63.29661
7.8 63.30387
7.82 63.31086
7.84 63.31756
7.86 63.32399
7.88 63.33015
7.9 63.33604
7.92 63.34166
7.94 63.34702
7.96 63.35212
7.98 63.35696
8 63.36154
8.02 63.36587
8.04 63.36995
8.06 63.37378
8.08 63.37737
8.1 63.38071
8.12 63.38381
8.14 63.38667
8.16 63.3893
8.18 63.39169
8.2 63.39386
8.22 63.39579
8.24 63.3975
8.26 63.39898
8.28 63.40024
8.3 63.40128
8.32 63.4021
8.34 63.40271
8.36 63.40311
8.38 63.40329
8.4 63.40326
8.42 63.40303
8.44 63.40259
8.46 63.40195
8.48 63.4011
8.5 63.40006
8.52 63.39882
8.54 63.39739
8.56 63.39576
8.58 63.39394
8.6 63.39192
8.62 63.38973
8.64 63.38734
8.66 63.38477
8.68 63.38202
8.7 63.37908
8.72 63.37597
8.74 63.37268
8.76 63.36921
8.78 63.36557
8.8 63.36176
8.82 63.35777
8.84 63.35362
8.86 63.3493
8.88 63.34481
8.9 63.34016
8.92 63.33534
8.94 63.33036
8.96 63.32522
8.98 63.31992
9 63.31447
9.02 63.30885
9.04 63.30309
9.06 63.29717
9.08 63.2911
9.1 63.28487
9.12 63.2785
9.14 63.27198
9.16 63.26532
9.18 63.25851
9.2 63.25155
9.22 63.24445
9.24 63.23721
9.26 63.22983
9.28 63.22231
9.3 63.21466
9.32 63.20686
9.34 63.19894
9.36 63.19087
9.38 63.18268
9.4 63.17435
9.42 63.16589
9.44 63.1573
9.46 63.14859
9.48 63.13974
9.5 63.13077
9.52 63.12167
9.54 63.11245
9.56 63.10311
9.58 63.09364
9.6 63.08405
9.62 63.07435
9.64 63.06452
9.66 63.05457
9.68 63.04451
9.7 63.03433
9.72 63.02404
9.74 63.01363
9.76 63.00311
9.78 62.99247
9.8 62.98172
9.82 62.97086
9.84 62.9599
9.86 62.94882
9.88 62.93764
9.9 62.92634
9.92 62.91494
9.94 62.90344
9.96 62.89183
9.98 62.88012
10 62.8683
10.02 62.85638
10.04 62.84436
10.06 62.83224
10.08 62.82002
10.1 62.8077
10.12 62.79528
10.14 62.78276
10.16 62.77014
10.18 62.75743
10.2 62.74463
10.22 62.73173
10.24 62.71873
10.26 62.70564
10.28 62.69246
10.3 62.67919
10.32 62.66582
10.34 62.65237
10.36 62.63882
10.38 62.62519
10.4 62.61146
10.42 62.59765
10.44 62.58375
10.46 62.56976
10.48 62.55569
10.5 62.54153
10.52 62.52729
10.54 62.51296
10.56 62.49855
10.58 62.48406
10.6 62.46948
10.62 62.45482
10.64 62.44008
10.66 62.42526
10.68 62.41036
10.7 62.39538
10.72 62.38031
10.74 62.36518
10.76 62.34996
10.78 62.33466
10.8 62.31929
10.82 62.30384
10.84 62.28832
10.86 62.27272
10.88 62.25704
10.9 62.24129
10.92 62.22547
10.94 62.20957
10.96 62.1936
10.98 62.17756
11 62.16144
11.02 62.14526
11.04 62.129
11.06 62.11267
11.08 62.09627
11.1 62.0798
11.12 62.06327
11.14 62.04666
11.16 62.02999
11.18 62.01324
11.2 61.99643
11.22 61.97956
11.24 61.96261
11.26 61.9456
11.28 61.92853
11.3 61.91139
11.32 61.89418
11.34 61.87691
11.36 61.85957
11.38 61.84218
11.4 61.82471
11.42 61.80719
11.44 61.7896
11.46 61.77195
11.48 61.75424
11.5 61.73647
11.52 61.71863
11.54 61.70074
11.56 61.68278
11.58 61.66477
11.6 61.64669
11.62 61.62856
11.64 61.61036
11.66 61.59211
11.68 61.5738
11.7 61.55544
11.72 61.53701
11.74 61.51853
11.76 61.49999
11.78 61.48139
11.8 61.46274
11.82 61.44404
11.84 61.42527
11.86 61.40646
11.88 61.38758
11.9 61.36866
11.92 61.34967
11.94 61.33064
11.96 61.31155
11.98 61.29241
12 61.27321
12.02 61.25396
12.04 61.23466
12.06 61.21531
12.08 61.19591
12.1 61.17645
12.12 61.15695
12.14 61.13739
12.16 61.11778
12.18 61.09812
12.2 61.07842
12.22 61.05866
12.24 61.03885
12.26 61.01899
12.28 60.99909
12.3 60.97914
12.32 60.95913
12.34 60.93908
12.36 60.91898
12.38 60.89884
12.4 60.87865
12.42 60.85841
12.44 60.83812
12.46 60.81779
12.48 60.79741
12.5 60.77698
12.52 60.75651
12.54 60.736
12.56 60.71543
12.58 60.69483
12.6 60.67418
12.62 60.65348
12.64 60.63274
12.66 60.61196
12.68 60.59113
12.7 60.57026
12.72 60.54935
12.74 60.52839
12.76 60.50739
12.78 60.48635
12.8 60.46526
12.82 60.44413
12.84 60.42297
12.86 60.40176
12.88 60.3805
12.9 60.35921
12.92 60.33788
12.94 60.3165
12.96 60.29509
12.98 60.27363
13 60.25214
13.02 60.2306
13.04 60.20903
13.06 60.18742
13.08 60.16576
13.1 60.14407
13.12 60.12234
13.14 60.10057
13.16 60.07876
13.18 60.05692
13.2 60.03503
13.22 60.01311
13.24 59.99115
13.26 59.96916
13.28 59.94712
13.3 59.92505
13.32 59.90295
13.34 59.8808
13.36 59.85863
13.38 59.83641
13.4 59.81416
13.42 59.79187
13.44 59.76955
13.46 59.74719
13.48 59.7248
13.5 59.70237
13.52 59.67991
13.54 59.65741
13.56 59.63488
13.58 59.61231
13.6 59.58971
13.62 59.56708
13.64 59.54441
13.66 59.52171
13.68 59.49898
13.7 59.47621
13.72 59.45342
13.74 59.43058
13.76 59.40772
13.78 59.38482
13.8 59.36189
13.82 59.33893
13.84 59.31594
13.86 59.29292
13.88 59.26986
13.9 59.24678
13.92 59.22366
13.94 59.20051
13.96 59.17733
13.98 59.15412
14 59.13088
14.02 59.10761
14.04 59.08431
14.06 59.06098
14.08 59.03763
14.1 59.01424
14.12 58.99082
14.14 58.96737
14.16 58.9439
14.18 58.92039
14.2 58.89686
14.22 58.8733
14.24 58.84971
14.26 58.82609
14.28 58.80244
14.3 58.77877
14.32 58.75507
14.34 58.73134
14.36 58.70758
14.38 58.6838
14.4 58.65999
14.42 58.63615
14.44 58.61229
14.46 58.5884
14.48 58.56448
14.5 58.54054
14.52 58.51657
14.54 58.49257
14.56 58.46855
14.58 58.44451
14.6 58.42044
14.62 58.39634
14.64 58.37222
14.66 58.34807
14.68 58.3239
14.7 58.29971
14.72 58.27549
14.74 58.25124
14.76 58.22697
14.78 58.20268
14.8 58.17837
14.82 58.15403
14.84 58.12966
14.86 58.10528
14.88 58.08087
14.9 58.05643
14.92 58.03198
14.94 58.0075
14.96 57.983
14.98 57.95847
15 57.93393
15.02 57.90936
15.04 57.88477
15.06 57.86016
15.08 57.83553
15.1 57.81087
15.12 57.78619
15.14 57.7615
15.16 57.73678
15.18 57.71204
15.2 57.68728
15.22 57.66249
15.24 57.63769
15.26 57.61287
15.28 57.58803
15.3 57.56316
15.32 57.53828
15.34 57.51338
15.36 57.48846
15.38 57.46352
15.4 57.43855
15.42 57.41357
15.44 57.38857
15.46 57.36356
15.48 57.33852
15.5 57.31346
15.52 57.28839
15.54 57.26329
15.56 57.23818
15.58 57.21305
15.6 57.18791
15.62 57.16274
15.64 57.13756
15.66 57.11236
15.68 57.08714
15.7 57.0619
15.72 57.03665
15.74 57.01138
15.76 56.98609
15.78 56.96079
15.8 56.93547
15.82 56.91013
15.84 56.88478
15.86 56.85941
15.88 56.83402
15.9 56.80862
15.92 56.78321
15.94 56.75777
15.96 56.73232
15.98 56.70686
16 56.68138
16.02 56.65589
16.04 56.63038
16.06 56.60485
16.08 56.57931
16.1 56.55376
16.12 56.52819
16.14 56.50261
16.16 56.47701
16.18 56.4514
16.2 56.42577
16.22 56.40014
16.24 56.37448
16.26 56.34882
16.28 56.32314
16.3 56.29744
16.32 56.27174
16.34 56.24602
16.36 56.22028
16.38 56.19454
16.4 56.16878
16.42 56.14301
16.44 56.11723
16.46 56.09143
16.48 56.06562
16.5 56.0398
16.52 56.01397
16.54 55.98812
16.56 55.96227
16.58 55.9364
16.6 55.91052
16.62 55.88463
16.64 55.85873
16.66 55.83282
16.68 55.80689
16.7 55.78096
16.72 55.75501
16.74 55.72906
16.76 55.70309
16.78 55.67711
16.8 55.65113
16.82 55.62513
16.84 55.59912
16.86 55.5731
16.88 55.54708
16.9 55.52104
16.92 55.49499
16.94 55.46894
16.96 55.44287
16.98 55.4168
17 55.39072
17.02 55.36462
17.04 55.33852
17.06 55.31241
17.08 55.28629
17.1 55.26017
17.12 55.23403
17.14 55.20789
17.16 55.18173
17.18 55.15557
17.2 55.12941
17.22 55.10323
17.24 55.07705
17.26 55.05086
17.28 55.02466
17.3 54.99845
17.32 54.97224
17.34 54.94602
17.36 54.91979
17.38 54.89356
17.4 54.86732
17.42 54.84107
17.44 54.81481
17.46 54.78855
17.48 54.76229
17.5 54.73601
17.52 54.70973
17.54 54.68345
17.56 54.65716
17.58 54.63086
17.6 54.60456
17.62 54.57825
17.64 54.55194
17.66 54.52562
17.68 54.49929
17.7 54.47296
17.72 54.44663
17.74 54.42029
17.76 54.39394
17.78 54.36759
17.8 54.34124
17.82 54.31488
17.84 54.28852
17.86 54.26215
17.88 54.23578
17.9 54.20941
17.92 54.18303
17.94 54.15665
17.96 54.13026
17.98 54.10387
18 54.07748
18.02 54.05108
18.04 54.02468
18.06 53.99827
18.08 53.97187
18.1 53.94546
18.12 53.91905
18.14 53.89263
18.16 53.86621
18.18 53.83979
18.2 53.81337
18.22 53.78694
18.24 53.76051
18.26 53.73408
18.28 53.70765
18.3 53.68122
18.32 53.65478
18.34 53.62834
18.36 53.6019
18.38 53.57546
18.4 53.54902
18.42 53.52257
18.44 53.49613
18.46 53.46968
18.48 53.44323
18.5 53.41679
18.52 53.39034
18.54 53.36388
18.56 53.33743
18.58 53.31098
18.6 53.28453
18.62 53.25808
18.64 53.23162
18.66 53.20517
18.68 53.17872
18.7 53.15226
18.72 53.12581
18.74 53.09936
18.76 53.0729
18.78 53.04645
18.8 53.02
18.82 52.99355
18.84 52.9671
18.86 52.94065
18.88 52.9142
18.9 52.88775
18.92 52.8613
18.94 52.83485
18.96 52.80841
18.98 52.78196
19 52.75552
19.02 52.72908
19.04 52.70264
19.06 52.6762
19.08 52.64977
19.1 52.62333
19.12 52.5969
19.14 52.57047
19.16 52.54404
19.18 52.51762
19.2 52.49119
19.22 52.46477
19.24 52.43835
19.26 52.41194
19.28 52.38552
19.3 52.35911
19.32 52.3327
19.34 52.3063
19.36 52.2799
19.38 52.2535
19.4 52.2271
19.42 52.20071
19.44 52.17432
19.46 52.14793
19.48 52.12155
19.5 52.09517
19.52 52.0688
19.54 52.04243
19.56 52.01606
19.58 51.9897
19.6 51.96334
19.62 51.93698
19.64 51.91063
19.66 51.88429
19.68 51.85794
19.7 51.83161
19.72 51.80527
19.74 51.77894
19.76 51.75262
19.78 51.7263
19.8 51.69999
19.82 51.67368
19.84 51.64737
19.86 51.62108
19.88 51.59478
19.9 51.56849
19.92 51.54221
19.94 51.51593
19.96 51.48966
19.98 51.4634
20 51.43713


==> anc/Ab_initio_energy_output/NCSMC_He/He5_P3_NCSMC.dat <==
# E (MeV), phase shift (degree)
0.02 0.04635
0.04 0.13287
0.06 0.24744
0.08 0.38623
0.1 0.54731
0.12 0.72959
0.14 0.93246
0.16 1.15558
0.18 1.39884
0.2 1.66226
0.22 1.94599
0.24 2.25025
0.26 2.57535
0.28 2.92169
0.3 3.28969
0.32 3.67985
0.34 4.09271
0.36 4.52886
0.38 4.98892
0.4 5.47357
0.42 5.9835
0.44 6.51947
0.46 7.08224
0.48 7.67261
0.5 8.29141
0.52 8.93948
0.54 9.6177
0.56 10.32695
0.58 11.0681
0.6 11.84206
0.62 12.6497
0.64 13.49189
0.66 14.36949
0.68 15.28329
0.7 16.23408
0.72 17.22255
0.74 18.24934
0.76 19.31499
0.78 20.41995
0.8 21.56453
0.82 22.7489
0.84 23.97307
0.86 25.23686
0.88 26.53989
0.9 27.88157
0.92 29.26105
0.94 30.67725
0.96 32.12879
0.98 33.61404
1 35.13107
1.02 36.67767
1.04 38.25136
1.06 39.84937
1.08 41.4687
1.1 43.10613
1.12 44.75822
1.14 46.42139
1.16 48.09192
1.18 49.76603
1.2 51.43989
1.22 53.10971
1.24 54.77174
1.26 56.42234
1.28 58.05802
1.3 59.67549
1.32 61.27166
1.34 62.84368
1.36 64.38897
1.38 65.90522
1.4 67.39043
1.42 68.84284
1.44 70.26101
1.46 71.64376
1.48 72.99018
1.5 74.29958
1.52 75.57153
1.54 76.80581
1.56 78.00238
1.58 79.16136
1.6 80.28306
1.62 81.36789
1.64 82.41638
1.66 83.42918
1.68 84.407
1.7 85.35062
1.72 86.26087
1.74 87.13864
1.76 87.98482
1.78 88.80035
1.8 89.58617
1.82 90.34322
1.84 91.07245
1.86 91.77478
1.88 92.45117
1.9 93.1025
1.92 93.72969
1.94 94.3336
1.96 94.91509
1.98 95.47499
2 96.01411
2.02 96.53323
2.04 97.0331
2.06 97.51446
2.08 97.97801
2.1 98.42443
2.12 98.85438
2.14 99.26848
2.16 99.66734
2.18 100.05154
2.2 100.42163
2.22 100.77817
2.24 101.12165
2.26 101.45257
2.28 101.77141
2.3 102.07862
2.32 102.37464
2.34 102.65987
2.36 102.93473
2.38 103.19958
2.4 103.45481
2.42 103.70077
2.44 103.93778
2.46 104.16617
2.48 104.38625
2.5 104.59833
2.52 104.80267
2.54 104.99957
2.56 105.18927
2.58 105.37203
2.6 105.54809
2.62 105.71768
2.64 105.88103
2.66 106.03834
2.68 106.18982
2.7 106.33567
2.72 106.47607
2.74 106.61121
2.76 106.74125
2.78 106.86638
2.8 106.98674
2.82 107.1025
2.84 107.2138
2.86 107.32078
2.88 107.42358
2.9 107.52234
2.92 107.61718
2.94 107.70822
2.96 107.79559
2.98 107.87939
3 107.95974
3.02 108.03674
3.04 108.1105
3.06 108.1811
3.08 108.24865
3.1 108.31324
3.12 108.37496
3.14 108.43389
3.16 108.49011
3.18 108.5437
3.2 108.59475
3.22 108.64331
3.24 108.68947
3.26 108.7333
3.28 108.77485
3.3 108.8142
3.32 108.85141
3.34 108.88653
3.36 108.91963
3.38 108.95077
3.4 108.97999
3.42 109.00735
3.44 109.0329
3.46 109.05669
3.48 109.07876
3.5 109.09918
3.52 109.11797
3.54 109.13519
3.56 109.15087
3.58 109.16506
3.6 109.1778
3.62 109.18912
3.64 109.19906
3.66 109.20766
3.68 109.21496
3.7 109.22098
3.72 109.22576
3.74 109.22934
3.76 109.23174
3.78 109.233
3.8 109.23314
3.82 109.23219
3.84 109.23018
3.86 109.22714
3.88 109.2231
3.9 109.21807
3.92 109.21208
3.94 109.20517
3.96 109.19734
3.98 109.18863
4 109.17905
4.02 109.16863
4.04 109.15739
4.06 109.14534
4.08 109.13252
4.1 109.11893
4.12 109.1046
4.14 109.08955
4.16 109.07378
4.18 109.05733
4.2 109.0402
4.22 109.02241
4.24 109.00399
4.26 108.98494
4.28 108.96528
4.3 108.94502
4.32 108.92418
4.34 108.90277
4.36 108.88081
4.38 108.85831
4.4 108.83529
4.42 108.81174
4.44 108.7877
4.46 108.76316
4.48 108.73815
4.5 108.71267
4.52 108.68674
4.54 108.66036
4.56 108.63354
4.58 108.6063
4.6 108.57865
4.62 108.55059
4.64 108.52214
4.66 108.4933
4.68 108.46409
4.7 108.43451
4.72 108.40458
4.74 108.37429
4.76 108.34366
4.78 108.3127
4.8 108.28141
4.82 108.24981
4.84 108.2179
4.86 108.18568
4.88 108.15317
4.9 108.12037
4.92 108.08729
4.94 108.05394
4.96 108.02031
4.98 107.98643
5 107.95229
5.02 107.9179
5.04 107.88327
5.06 107.8484
5.08 107.8133
5.1 107.77798
5.12 107.74243
5.14 107.70667
5.16 107.6707
5.18 107.63452
5.2 107.59815
5.22 107.56158
5.24 107.52482
5.26 107.48788
5.28 107.45075
5.3 107.41345
5.32 107.37598
5.34 107.33834
5.36 107.30053
5.38 107.26257
5.4 107.22445
5.42 107.18618
5.44 107.14777
5.46 107.10921
5.48 107.07051
5.5 107.03167
5.52 106.9927
5.54 106.9536
5.56 106.91437
5.58 106.87503
5.6 106.83556
5.62 106.79597
5.64 106.75628
5.66 106.71647
5.68 106.67655
5.7 106.63653
5.72 106.59641
5.74 106.55619
5.76 106.51587
5.78 106.47546
5.8 106.43496
5.82 106.39437
5.84 106.3537
5.86 106.31294
5.88 106.2721
5.9 106.23118
5.92 106.19018
5.94 106.14911
5.96 106.10797
5.98 106.06676
6 106.02548
6.02 105.98414
6.04 105.94273
6.06 105.90126
6.08 105.85973
6.1 105.81814
6.12 105.77649
6.14 105.73479
6.16 105.69304
6.18 105.65124
6.2 105.60939
6.22 105.56749
6.24 105.52554
6.26 105.48355
6.28 105.44152
6.3 105.39945
6.32 105.35733
6.34 105.31518
6.36 105.27299
6.38 105.23077
6.4 105.18851
6.42 105.14622
6.44 105.1039
6.46 105.06154
6.48 105.01916
6.5 104.97675
6.52 104.93432
6.54 104.89186
6.56 104.84937
6.58 104.80686
6.6 104.76433
6.62 104.72178
6.64 104.67921
6.66 104.63662
6.68 104.59402
6.7 104.55139
6.72 104.50875
6.74 104.4661
6.76 104.42343
6.78 104.38075
6.8 104.33805
6.82 104.29535
6.84 104.25263
6.86 104.20991
6.88 104.16718
6.9 104.12444
6.92 104.08169
6.94 104.03893
6.96 103.99617
6.98 103.95341
7 103.91064
7.02 103.86786
7.04 103.82509
7.06 103.78231
7.08 103.73953
7.1 103.69675
7.12 103.65397
7.14 103.61119
7.16 103.56841
7.18 103.52563
7.2 103.48285
7.22 103.44008
7.24 103.39731
7.26 103.35454
7.28 103.31178
7.3 103.26902
7.32 103.22627
7.34 103.18352
7.36 103.14078
7.38 103.09805
7.4 103.05532
7.42 103.01261
7.44 102.9699
7.46 102.92719
7.48 102.8845
7.5 102.84181
7.52 102.79914
7.54 102.75648
7.56 102.71382
7.58 102.67118
7.6 102.62854
7.62 102.58592
7.64 102.54331
7.66 102.50072
7.68 102.45813
7.7 102.41556
7.72 102.373
7.74 102.33046
7.76 102.28792
7.78 102.24541
7.8 102.2029
7.82 102.16041
7.84 102.11794
7.86 102.07548
7.88 102.03303
7.9 101.99061
7.92 101.94819
7.94 101.9058
7.96 101.86341
7.98 101.82105
8 101.7787
8.02 101.73637
8.04 101.69406
8.06 101.65176
8.08 101.60948
8.1 101.56722
8.12 101.52497
8.14 101.48275
8.16 101.44054
8.18 101.39835
8.2 101.35618
8.22 101.31403
8.24 101.27189
8.26 101.22978
8.28 101.18768
8.3 101.14561
8.32 101.10355
8.34 101.06151
8.36 101.01949
8.38 100.97749
8.4 100.93551
8.42 100.89355
8.44 100.85162
8.46 100.8097
8.48 100.7678
8.5 100.72592
8.52 100.68406
8.54 100.64222
8.56 100.60041
8.58 100.55861
8.6 100.51684
8.62 100.47508
8.64 100.43335
8.66 100.39164
8.68 100.34995
8.7 100.30828
8.72 100.26663
8.74 100.225
8.76 100.18339
8.78 100.14181
8.8 100.10025
8.82 100.0587
8.84 100.01718
8.86 99.97569
8.88 99.93421
8.9 99.89276
8.92 99.85132
8.94 99.80991
8.96 99.76852
8.98 99.72715
9 99.68581
9.02 99.64449
9.04 99.60318
9.06 99.5619
9.08 99.52065
9.1 99.47941
9.12 99.4382
9.14 99.39701
9.16 99.35584
9.18 99.31469
9.2 99.27357
9.22 99.23247
9.24 99.19139
9.26 99.15033
9.28 99.10929
9.3 99.06828
9.32 99.02729
9.34 98.98632
9.36 98.94537
9.38 98.90445
9.4 98.86355
9.42 98.82267
9.44 98.78181
9.46 98.74098
9.48 98.70017
9.5 98.65938
9.52 98.61861
9.54 98.57786
9.56 98.53714
9.58 98.49644
9.6 98.45576
9.62 98.41511
9.64 98.37447
9.66 98.33386
9.68 98.29328
9.7 98.25271
9.72 98.21217
9.74 98.17164
9.76 98.13114
9.78 98.09067
9.8 98.05021
9.82 98.00978
9.84 97.96937
9.86 97.92898
9.88 97.88862
9.9 97.84827
9.92 97.80795
9.94 97.76765
9.96 97.72738
9.98 97.68712
10 97.64689
10.02 97.60668
10.04 97.56649
10.06 97.52633
10.08 97.48618
10.1 97.44606
10.12 97.40596
10.14 97.36588
10.16 97.32583
10.18 97.28579
10.2 97.24578
10.22 97.20579
10.24 97.16583
10.26 97.12588
10.28 97.08596
10.3 97.04606
10.32 97.00618
10.34 96.96632
10.36 96.92648
10.38 96.88667
10.4 96.84688
10.42 96.80711
10.44 96.76736
10.46 96.72763
10.48 96.68793
10.5 96.64825
10.52 96.60858
10.54 96.56895
10.56 96.52933
10.58 96.48973
10.6 96.45016
10.62 96.41061
10.64 96.37108
10.66 96.33157
10.68 96.29208
10.7 96.25261
10.72 96.21317
10.74 96.17375
10.76 96.13434
10.78 96.09497
10.8 96.05561
10.82 96.01627
10.84 95.97696
10.86 95.93766
10.88 95.89839
10.9 95.85914
10.92 95.81991
10.94 95.7807
10.96 95.74152
10.98 95.70235
11 95.66321
11.02 95.62409
11.04 95.58499
11.06 95.54591
11.08 95.50685
11.1 95.46781
11.12 95.4288
11.14 95.38981
11.16 95.35083
11.18 95.31188
11.2 95.27295
11.22 95.23404
11.24 95.19516
11.26 95.15629
11.28 95.11745
11.3 95.07862
11.32 95.03982
11.34 95.00104
11.36 94.96228
11.38 94.92354
11.4 94.88482
11.42 94.84613
11.44 94.80745
11.46 94.7688
11.48 94.73016
11.5 94.69155
11.52 94.65296
11.54 94.61439
11.56 94.57584
11.58 94.53732
11.6 94.49881
11.62 94.46033
11.64 94.42186
11.66 94.38342
11.68 94.345
11.7 94.3066
11.72 94.26822
11.74 94.22986
11.76 94.19152
11.78 94.15321
11.8 94.11491
11.82 94.07664
11.84 94.03839
11.86 94.00015
11.88 93.96194
11.9 93.92376
11.92 93.88559
11.94 93.84744
11.96 93.80931
11.98 93.77121
12 93.73313
12.02 93.69506
12.04 93.65702
12.06 93.619
12.08 93.581
12.1 93.54302
12.12 93.50507
12.14 93.46713
12.16 93.42922
12.18 93.39132
12.2 93.35345
12.22 93.3156
12.24 93.27777
12.26 93.23996
12.28 93.20217
12.3 93.1644
12.32 93.12666
12.34 93.08893
12.36 93.05123
12.38 93.01355
12.4 92.97589
12.42 92.93825
12.44 92.90063
12.46 92.86304
12.48 92.82546
12.5 92.78791
12.52 92.75037
12.54 92.71286
12.56 92.67537
12.58 92.6379
12.6 92.60045
12.62 92.56303
12.64 92.52562
12.66 92.48824
12.68 92.45088
12.7 92.41354
12.72 92.37622
12.74 92.33892
12.76 92.30164
12.78 92.26439
12.8 92.22715
12.82 92.18994
12.84 92.15275
12.86 92.11558
12.88 92.07844
12.9 92.04131
12.92 92.00421
12.94 91.96712
12.96 91.93006
12.98 91.89302
13 91.85601
13.02 91.81901
13.04 91.78204
13.06 91.74508
13.08 91.70815
13.1 91.67124
13.12 91.63436
13.14 91.59749
13.16 91.56065
13.18 91.52383
13.2 91.48703
13.22 91.45025
13.24 91.41349
13.26 91.37676
13.28 91.34005
13.3 91.30336
13.32 91.26669
13.34 91.23004
13.36 91.19342
13.38 91.15682
13.4 91.12024
13.42 91.08368
13.44 91.04715
13.46 91.01063
13.48 90.97414
13.5 90.93767
13.52 90.90123
13.54 90.8648
13.56 90.8284
13.58 90.79202
13.6 90.75567
13.62 90.71933
13.64 90.68302
13.66 90.64673
13.68 90.61046
13.7 90.57422
13.72 90.538
13.74 90.5018
13.76 90.46562
13.78 90.42947
13.8 90.39334
13.82 90.35723
13.84 90.32114
13.86 90.28508
13.88 90.24904
13.9 90.21302
13.92 90.17703
13.94 90.14106
13.96 90.10511
13.98 90.06918
14 90.03328
14.02 89.9974
14.04 89.96155
14.06 89.92571
14.08 89.8899
14.1 89.85412
14.12 89.81835
14.14 89.78261
14.16 89.7469
14.18 89.7112
14.2 89.67553
14.22 89.63989
14.24 89.60426
14.26 89.56866
14.28 89.53309
14.3 89.49753
14.32 89.462
14.34 89.4265
14.36 89.39102
14.38 89.35556
14.4 89.32012
14.42 89.28471
14.44 89.24933
14.46 89.21396
14.48 89.17862
14.5 89.14331
14.52 89.10802
14.54 89.07275
14.56 89.03751
14.58 89.00229
14.6 88.9671
14.62 88.93192
14.64 88.89678
14.66 88.86166
14.68 88.82656
14.7 88.79149
14.72 88.75644
14.74 88.72141
14.76 88.68641
14.78 88.65144
14.8 88.61649
14.82 88.58156
14.84 88.54666
14.86 88.51178
14.88 88.47693
14.9 88.4421
14.92 88.4073
14.94 88.37252
14.96 88.33777
14.98 88.30304
15 88.26834
15.02 88.23366
15.04 88.19901
15.06 88.16438
15.08 88.12978
15.1 88.0952
15.12 88.06065
15.14 88.02612
15.16 87.99162
15.18 87.95714
15.2 87.92269
15.22 87.88827
15.24 87.85387
15.26 87.81949
15.28 87.78514
15.3 87.75082
15.32 87.71653
15.34 87.68225
15.36 87.64801
15.38 87.61379
15.4 87.5796
15.42 87.54543
15.44 87.51129
15.46 87.47717
15.48 87.44308
15.5 87.40902
15.52 87.37498
15.54 87.34097
15.56 87.30699
15.58 87.27303
15.6 87.2391
15.62 87.20519
15.64 87.17132
15.66 87.13746
15.68 87.10364
15.7 87.06984
15.72 87.03607
15.74 87.00232
15.76 86.9686
15.78 86.93491
15.8 86.90125
15.82 86.86761
15.84 86.834
15.86 86.80042
15.88 86.76686
15.9 86.73333
15.92 86.69983
15.94 86.66636
15.96 86.63291
15.98 86.59949
16 86.5661
16.02 86.53273
16.04 86.49939
16.06 86.46608
16.08 86.4328
16.1 86.39955
16.12 86.36632
16.14 86.33312
16.16 86.29995
16.18 86.26681
16.2 86.23369
16.22 86.20061
16.24 86.16755
16.26 86.13452
16.28 86.10151
16.3 86.06854
16.32 86.03559
16.34 86.00268
16.36 85.96979
16.38 85.93693
16.4 85.9041
16.42 85.87129
16.44 85.83852
16.46 85.80577
16.48 85.77306
16.5 85.74037
16.52 85.70771
16.54 85.67508
16.56 85.64248
16.58 85.6099
16.6 85.57736
16.62 85.54485
16.64 85.51236
16.66 85.47991
16.68 85.44748
16.7 85.41509
16.72 85.38272
16.74 85.35038
16.76 85.31807
16.78 85.2858
16.8 85.25355
16.82 85.22133
16.84 85.18914
16.86 85.15698
16.88 85.12485
16.9 85.09276
16.92 85.06069
16.94 85.02865
16.96 84.99664
16.98 84.96466
17 84.93272
17.02 84.9008
17.04 84.86892
17.06 84.83706
17.08 84.80523
17.1 84.77344
17.12 84.74168
17.14 84.70995
17.16 84.67824
17.18 84.64657
17.2 84.61493
17.22 84.58333
17.24 84.55175
17.26 84.5202
17.28 84.48869
17.3 84.45721
17.32 84.42575
17.34 84.39433
17.36 84.36295
17.38 84.33159
17.4 84.30026
17.42 84.26897
17.44 84.23771
17.46 84.20648
17.48 84.17528
17.5 84.14412
17.52 84.11299
17.54 84.08189
17.56 84.05082
17.58 84.01978
17.6 83.98878
17.62 83.95781
17.64 83.92687
17.66 83.89597
17.68 83.86509
17.7 83.83425
17.72 83.80345
17.74 83.77267
17.76 83.74193
17.78 83.71123
17.8 83.68055
17.82 83.64991
17.84 83.61931
17.86 83.58873
17.88 83.55819
17.9 83.52769
17.92 83.49721
17.94 83.46677
17.96 83.43637
17.98 83.406
18 83.37566
18.02 83.34536
18.04 83.31509
18.06 83.28486
18.08 83.25466
18.1 83.2245
18.12 83.19437
18.14 83.16427
18.16 83.13421
18.18 83.10419
18.2 83.07419
18.22 83.04424
18.24 83.01432
18.26 82.98443
18.28 82.95459
18.3 82.92477
18.32 82.89499
18.34 82.86525
18.36 82.83554
18.38 82.80587
18.4 82.77624
18.42 82.74664
18.44 82.71708
18.46 82.68755
18.48 82.65806
18.5 82.6286
18.52 82.59919
18.54 82.56981
18.56 82.54046
18.58 82.51116
18.6 82.48189
18.62 82.45265
18.64 82.42346
18.66 82.3943
18.68 82.36518
18.7 82.33609
18.72 82.30705
18.74 82.27804
18.76 82.24907
18.78 82.22014
18.8 82.19124
18.82 82.16239
18.84 82.13357
18.86 82.10479
18.88 82.07605
18.9 82.04735
18.92 82.01869
18.94 81.99006
18.96 81.96148
18.98 81.93293
19 81.90443
19.02 81.87596
19.04 81.84753
19.06 81.81915
19.08 81.7908
19.1 81.76249
19.12 81.73422
19.14 81.70599
19.16 81.67781
19.18 81.64966
19.2 81.62156
19.22 81.59349
19.24 81.56547
19.26 81.53748
19.28 81.50954
19.3 81.48164
19.32 81.45378
19.34 81.42596
19.36 81.39819
19.38 81.37046
19.4 81.34276
19.42 81.31512
19.44 81.28751
19.46 81.25995
19.48 81.23242
19.5 81.20495
19.52 81.17751
19.54 81.15012
19.56 81.12277
19.58 81.09547
19.6 81.06821
19.62 81.04099
19.64 81.01382
19.66 80.98669
19.68 80.9596
19.7 80.93256
19.72 80.90557
19.74 80.87862
19.76 80.85171
19.78 80.82486
19.8 80.79804
19.82 80.77127
19.84 80.74455
19.86 80.71788
19.88 80.69125
19.9 80.66467
19.92 80.63813
19.94 80.61164
19.96 80.5852
19.98 80.55881
20 80.53246


==> anc/Ab_initio_energy_output/NCSMC_He/He5_S1_NCSMC.dat <==
# E (MeV), phase shift (degree)
0.02 -4.2858
0.04 -6.05593
0.06 -7.41075
0.08 -8.55004
0.1 -9.55126
0.12 -10.45418
0.14 -11.28245
0.16 -12.05148
0.18 -12.772
0.2 -13.45182
0.22 -14.09684
0.24 -14.71166
0.26 -15.29993
0.28 -15.86462
0.3 -16.40818
0.32 -16.93265
0.34 -17.43977
0.36 -17.93103
0.38 -18.4077
0.4 -18.8709
0.42 -19.3216
0.44 -19.76069
0.46 -20.18892
0.48 -20.60698
0.5 -21.01549
0.52 -21.415
0.54 -21.80601
0.56 -22.189
0.58 -22.56437
0.6 -22.9325
0.62 -23.29375
0.64 -23.64844
0.66 -23.99688
0.68 -24.33933
0.7 -24.67605
0.72 -25.00729
0.74 -25.33327
0.76 -25.65419
0.78 -25.97025
0.8 -26.28163
0.82 -26.58851
0.84 -26.89104
0.86 -27.18938
0.88 -27.48367
0.9 -27.77404
0.92 -28.06063
0.94 -28.34356
0.96 -28.62293
0.98 -28.89887
1 -29.17146
1.02 -29.44083
1.04 -29.70704
1.06 -29.97021
1.08 -30.2304
1.1 -30.48771
1.12 -30.74222
1.14 -30.99399
1.16 -31.24309
1.18 -31.48961
1.2 -31.7336
1.22 -31.97512
1.24 -32.21424
1.26 -32.45102
1.28 -32.68551
1.3 -32.91777
1.32 -33.14784
1.34 -33.37578
1.36 -33.60164
1.38 -33.82546
1.4 -34.04728
1.42 -34.26716
1.44 -34.48513
1.46 -34.70123
1.48 -34.91551
1.5 -35.128
1.52 -35.33873
1.54 -35.54775
1.56 -35.75508
1.58 -35.96077
1.6 -36.16484
1.62 -36.36732
1.64 -36.56825
1.66 -36.76765
1.68 -36.96556
1.7 -37.162
1.72 -37.35699
1.74 -37.55057
1.76 -37.74276
1.78 -37.93358
1.8 -38.12307
1.82 -38.31124
1.84 -38.49811
1.86 -38.68371
1.88 -38.86806
1.9 -39.05118
1.92 -39.2331
1.94 -39.41382
1.96 -39.59338
1.98 -39.77179
2 -39.94907
2.02 -40.12524
2.04 -40.30031
2.06 -40.4743
2.08 -40.64724
2.1 -40.81913
2.12 -40.99
2.14 -41.15985
2.16 -41.32871
2.18 -41.49659
2.2 -41.6635
2.22 -41.82946
2.24 -41.99448
2.26 -42.15858
2.28 -42.32177
2.3 -42.48407
2.32 -42.64548
2.34 -42.80602
2.36 -42.9657
2.38 -43.12453
2.4 -43.28253
2.42 -43.43971
2.44 -43.59608
2.46 -43.75164
2.48 -43.90642
2.5 -44.06042
2.52 -44.21365
2.54 -44.36612
2.56 -44.51785
2.58 -44.66884
2.6 -44.8191
2.62 -44.96864
2.64 -45.11748
2.66 -45.26562
2.68 -45.41306
2.7 -45.55983
2.72 -45.70592
2.74 -45.85135
2.76 -45.99612
2.78 -46.14024
2.8 -46.28373
2.82 -46.42658
2.84 -46.56881
2.86 -46.71042
2.88 -46.85143
2.9 -46.99183
2.92 -47.13164
2.94 -47.27087
2.96 -47.40951
2.98 -47.54758
3 -47.68509
3.02 -47.82203
3.04 -47.95843
3.06 -48.09427
3.08 -48.22958
3.1 -48.36435
3.12 -48.4986
3.14 -48.63232
3.16 -48.76553
3.18 -48.89822
3.2 -49.03042
3.22 -49.16211
3.24 -49.29331
3.26 -49.42403
3.28 -49.55426
3.3 -49.68401
3.32 -49.81329
3.34 -49.94211
3.36 -50.07046
3.38 -50.19836
3.4 -50.3258
3.42 -50.4528
3.44 -50.57936
3.46 -50.70547
3.48 -50.83116
3.5 -50.95641
3.52 -51.08124
3.54 -51.20566
3.56 -51.32965
3.58 -51.45323
3.6 -51.57641
3.62 -51.69919
3.64 -51.82156
3.66 -51.94354
3.68 -52.06513
3.7 -52.18633
3.72 -52.30714
3.74 -52.42758
3.76 -52.54764
3.78 -52.66733
3.8 -52.78665
3.82 -52.90561
3.84 -53.0242
3.86 -53.14243
3.88 -53.26031
3.9 -53.37784
3.92 -53.49501
3.94 -53.61185
3.96 -53.72834
3.98 -53.84449
4 -53.96031
4.02 -54.07579
4.04 -54.19094
4.06 -54.30577
4.08 -54.42027
4.1 -54.53445
4.12 -54.64831
4.14 -54.76186
4.16 -54.87509
4.18 -54.98802
4.2 -55.10064
4.22 -55.21295
4.24 -55.32496
4.26 -55.43667
4.28 -55.54808
4.3 -55.6592
4.32 -55.77003
4.34 -55.88057
4.36 -55.99082
4.38 -56.10078
4.4 -56.21047
4.42 -56.31987
4.44 -56.42899
4.46 -56.53784
4.48 -56.64642
4.5 -56.75472
4.52 -56.86276
4.54 -56.97053
4.56 -57.07803
4.58 -57.18527
4.6 -57.29225
4.62 -57.39897
4.64 -57.50543
4.66 -57.61164
4.68 -57.7176
4.7 -57.8233
4.72 -57.92876
4.74 -58.03396
4.76 -58.13893
4.78 -58.24364
4.8 -58.34812
4.82 -58.45236
4.84 -58.55635
4.86 -58.66011
4.88 -58.76364
4.9 -58.86693
4.92 -58.96999
4.94 -59.07282
4.96 -59.17542
4.98 -59.27779
5 -59.37994
5.02 -59.48187
5.04 -59.58357
5.06 -59.68505
5.08 -59.78631
5.1 -59.88736
5.12 -59.98818
5.14 -60.08879
5.16 -60.18919
5.18 -60.28938
5.2 -60.38935
5.22 -60.48912
5.24 -60.58867
5.26 -60.68802
5.28 -60.78717
5.3 -60.8861
5.32 -60.98484
5.34 -61.08337
5.36 -61.18171
5.38 -61.27984
5.4 -61.37778
5.42 -61.47552
5.44 -61.57306
5.46 -61.67041
5.48 -61.76756
5.5 -61.86452
5.52 -61.96129
5.54 -62.05787
5.56 -62.15426
5.58 -62.25046
5.6 -62.34648
5.62 -62.44231
5.64 -62.53795
5.66 -62.63341
5.68 -62.72869
5.7 -62.82378
5.72 -62.9187
5.74 -63.01343
5.76 -63.10799
5.78 -63.20236
5.8 -63.29656
5.82 -63.39058
5.84 -63.48443
5.86 -63.5781
5.88 -63.6716
5.9 -63.76493
5.92 -63.85809
5.94 -63.95107
5.96 -64.04388
5.98 -64.13653
6 -64.229
6.02 -64.32131
6.04 -64.41345
6.06 -64.50543
6.08 -64.59724
6.1 -64.68888
6.12 -64.78037
6.14 -64.87169
6.16 -64.96284
6.18 -65.05384
6.2 -65.14467
6.22 -65.23535
6.24 -65.32586
6.26 -65.41622
6.28 -65.50641
6.3 -65.59646
6.32 -65.68634
6.34 -65.77607
6.36 -65.86564
6.38 -65.95506
6.4 -66.04433
6.42 -66.13344
6.44 -66.2224
6.46 -66.3112
6.48 -66.39986
6.5 -66.48836
6.52 -66.57672
6.54 -66.66492
6.56 -66.75298
6.58 -66.84089
6.6 -66.92865
6.62 -67.01626
6.64 -67.10373
6.66 -67.19105
6.68 -67.27822
6.7 -67.36525
6.72 -67.45213
6.74 -67.53887
6.76 -67.62547
6.78 -67.71193
6.8 -67.79824
6.82 -67.88441
6.84 -67.97044
6.86 -68.05632
6.88 -68.14207
6.9 -68.22768
6.92 -68.31315
6.94 -68.39848
6.96 -68.48367
6.98 -68.56872
7 -68.65364
7.02 -68.73841
7.04 -68.82306
7.06 -68.90756
7.08 -68.99193
7.1 -69.07616
7.12 -69.16026
7.14 -69.24423
7.16 -69.32806
7.18 -69.41176
7.2 -69.49532
7.22 -69.57875
7.24 -69.66205
7.26 -69.74522
7.28 -69.82825
7.3 -69.91116
7.32 -69.99393
7.34 -70.07657
7.36 -70.15909
7.38 -70.24147
7.4 -70.32372
7.42 -70.40585
7.44 -70.48785
7.46 -70.56971
7.48 -70.65145
7.5 -70.73307
7.52 -70.81455
7.54 -70.89591
7.56 -70.97715
7.58 -71.05825
7.6 -71.13923
7.62 -71.22009
7.64 -71.30082
7.66 -71.38142
7.68 -71.4619
7.7 -71.54226
7.72 -71.62249
7.74 -71.7026
7.76 -71.78259
7.78 -71.86245
7.8 -71.9422
7.82 -72.02181
7.84 -72.10131
7.86 -72.18069
7.88 -72.25994
7.9 -72.33907
7.92 -72.41808
7.94 -72.49698
7.96 -72.57575
7.98 -72.6544
8 -72.73293
8.02 -72.81134
8.04 -72.88963
8.06 -72.96781
8.08 -73.04586
8.1 -73.1238
8.12 -73.20162
8.14 -73.27932
8.16 -73.35691
8.18 -73.43437
8.2 -73.51172
8.22 -73.58896
8.24 -73.66607
8.26 -73.74307
8.28 -73.81996
8.3 -73.89672
8.32 -73.97338
8.34 -74.04991
8.36 -74.12634
8.38 -74.20264
8.4 -74.27884
8.42 -74.35492
8.44 -74.43088
8.46 -74.50673
8.48 -74.58247
8.5 -74.65809
8.52 -74.7336
8.54 -74.809
8.56 -74.88429
8.58 -74.95946
8.6 -75.03452
8.62 -75.10947
8.64 -75.1843
8.66 -75.25903
8.68 -75.33364
8.7 -75.40814
8.72 -75.48253
8.74 -75.55681
8.76 -75.63098
8.78 -75.70504
8.8 -75.77899
8.82 -75.85283
8.84 -75.92656
8.86 -76.00017
8.88 -76.07368
8.9 -76.14708
8.92 -76.22038
8.94 -76.29356
8.96 -76.36663
8.98 -76.4396
9 -76.51246
9.02 -76.5852
9.04 -76.65785
9.06 -76.73038
9.08 -76.80281
9.1 -76.87512
9.12 -76.94734
9.14 -77.01944
9.16 -77.09144
9.18 -77.16333
9.2 -77.23511
9.22 -77.30679
9.24 -77.37837
9.26 -77.44983
9.28 -77.52119
9.3 -77.59245
9.32 -77.6636
9.34 -77.73464
9.36 -77.80558
9.38 -77.87642
9.4 -77.94715
9.42 -78.01778
9.44 -78.0883
9.46 -78.15872
9.48 -78.22903
9.5 -78.29924
9.52 -78.36934
9.54 -78.43935
9.56 -78.50925
9.58 -78.57904
9.6 -78.64874
9.62 -78.71833
9.64 -78.78781
9.66 -78.8572
9.68 -78.92648
9.7 -78.99566
9.72 -79.06474
9.74 -79.13372
9.76 -79.20259
9.78 -79.27137
9.8 -79.34004
9.82 -79.40861
9.84 -79.47708
9.86 -79.54545
9.88 -79.61371
9.9 -79.68188
9.92 -79.74995
9.94 -79.81792
9.96 -79.88578
9.98 -79.95355
10 -80.02122
10.02 -80.08878
10.04 -80.15625
10.06 -80.22362
10.08 -80.29089
10.1 -80.35806
10.12 -80.42513
10.14 -80.4921
10.16 -80.55897
10.18 -80.62575
10.2 -80.69242
10.22 -80.759
10.24 -80.82548
10.26 -80.89187
10.28 -80.95815
10.3 -81.02434
10.32 -81.09043
10.34 -81.15642
10.36 -81.22231
10.38 -81.28811
10.4 -81.35381
10.42 -81.41942
10.44 -81.48493
10.46 -81.55034
10.48 -81.61565
10.5 -81.68087
10.52 -81.74599
10.54 -81.81102
10.56 -81.87595
10.58 -81.94079
10.6 -82.00553
10.62 -82.07017
10.64 -82.13472
10.66 -82.19918
10.68 -82.26354
10.7 -82.3278
10.72 -82.39197
10.74 -82.45605
10.76 -82.52003
10.78 -82.58392
10.8 -82.64772
10.82 -82.71142
10.84 -82.77502
10.86 -82.83853
10.88 -82.90195
10.9 -82.96528
10.92 -83.02851
10.94 -83.09165
10.96 -83.1547
10.98 -83.21765
11 -83.28051
11.02 -83.34328
11.04 -83.40596
11.06 -83.46854
11.08 -83.53104
11.1 -83.59344
11.12 -83.65575
11.14 -83.71796
11.16 -83.78009
11.18 -83.84212
11.2 -83.90407
11.22 -83.96592
11.24 -84.02768
11.26 -84.08935
11.28 -84.15093
11.3 -84.21242
11.32 -84.27382
11.34 -84.33513
11.36 -84.39635
11.38 -84.45747
11.4 -84.51851
11.42 -84.57946
11.44 -84.64032
11.46 -84.70109
11.48 -84.76177
11.5 -84.82236
11.52 -84.88287
11.54 -84.94328
11.56 -85.00361
11.58 -85.06384
11.6 -85.12399
11.62 -85.18405
11.64 -85.24402
11.66 -85.30391
11.68 -85.3637
11.7 -85.42341
11.72 -85.48303
11.74 -85.54257
11.76 -85.60201
11.78 -85.66137
11.8 -85.72064
11.82 -85.77983
11.84 -85.83893
11.86 -85.89794
11.88 -85.95686
11.9 -86.0157
11.92 -86.07445
11.94 -86.13312
11.96 -86.1917
11.98 -86.2502
12 -86.30861
12.02 -86.36693
12.04 -86.42517
12.06 -86.48332
12.08 -86.54139
12.1 -86.59937
12.12 -86.65727
12.14 -86.71509
12.16 -86.77281
12.18 -86.83046
12.2 -86.88802
12.22 -86.9455
12.24 -87.00289
12.26 -87.0602
12.28 -87.11743
12.3 -87.17457
12.32 -87.23163
12.34 -87.2886
12.36 -87.34549
12.38 -87.4023
12.4 -87.45903
12.42 -87.51567
12.44 -87.57223
12.46 -87.62871
12.48 -87.68511
12.5 -87.74143
12.52 -87.79766
12.54 -87.85381
12.56 -87.90988
12.58 -87.96587
12.6 -88.02177
12.62 -88.0776
12.64 -88.13334
12.66 -88.18901
12.68 -88.24459
12.7 -88.30009
12.72 -88.35551
12.74 -88.41085
12.76 -88.46611
12.78 -88.52129
12.8 -88.57639
12.82 -88.63141
12.84 -88.68636
12.86 -88.74122
12.88 -88.796
12.9 -88.8507
12.92 -88.90533
12.94 -88.95987
12.96 -89.01434
12.98 -89.06873
13 -89.12304
13.02 -89.17727
13.04 -89.23142
13.06 -89.28549
13.08 -89.33949
13.1 -89.39341
13.12 -89.44725
13.14 -89.50102
13.16 -89.5547
13.18 -89.60831
13.2 -89.66184
13.22 -89.7153
13.24 -89.76868
13.26 -89.82198
13.28 -89.87521
13.3 -89.92836
13.32 -89.98143
13.34 -90.03443
13.36 -90.08735
13.38 -90.14019
13.4 -90.19296
13.42 -90.24566
13.44 -90.29828
13.46 -90.35082
13.48 -90.40329
13.5 -90.45569
13.52 -90.50801
13.54 -90.56025
13.56 -90.61242
13.58 -90.66452
13.6 -90.71654
13.62 -90.76849
13.64 -90.82037
13.66 -90.87217
13.68 -90.9239
13.7 -90.97555
13.72 -91.02713
13.74 -91.07864
13.76 -91.13008
13.78 -91.18144
13.8 -91.23273
13.82 -91.28395
13.84 -91.33509
13.86 -91.38617
13.88 -91.43717
13.9 -91.4881
13.92 -91.53895
13.94 -91.58974
13.96 -91.64046
13.98 -91.6911
14 -91.74167
14.02 -91.79217
14.04 -91.8426
14.06 -91.89296
14.08 -91.94325
14.1 -91.99347
14.12 -92.04362
14.14 -92.0937
14.16 -92.14371
14.18 -92.19365
14.2 -92.24352
14.22 -92.29332
14.24 -92.34305
14.26 -92.39271
14.28 -92.4423
14.3 -92.49183
14.32 -92.54128
14.34 -92.59067
14.36 -92.63999
14.38 -92.68924
14.4 -92.73842
14.42 -92.78753
14.44 -92.83658
14.46 -92.88556
14.48 -92.93447
14.5 -92.98331
14.52 -93.03209
14.54 -93.0808
14.56 -93.12944
14.58 -93.17802
14.6 -93.22653
14.62 -93.27497
14.64 -93.32334
14.66 -93.37165
14.68 -93.4199
14.7 -93.46808
14.72 -93.51619
14.74 -93.56424
14.76 -93.61222
14.78 -93.66014
14.8 -93.70799
14.82 -93.75578
14.84 -93.8035
14.86 -93.85116
14.88 -93.89875
14.9 -93.94628
14.92 -93.99374
14.94 -94.04114
14.96 -94.08848
14.98 -94.13575
15 -94.18296
15.02 -94.23011
15.04 -94.27719
15.06 -94.32421
15.08 -94.37117
15.1 -94.41806
15.12 -94.46489
15.14 -94.51166
15.16 -94.55837
15.18 -94.60501
15.2 -94.6516
15.22 -94.69812
15.24 -94.74458
15.26 -94.79097
15.28 -94.83731
15.3 -94.88358
15.32 -94.9298
15.34 -94.97595
15.36 -95.02204
15.38 -95.06807
15.4 -95.11404
15.42 -95.15995
15.44 -95.2058
15.46 -95.25159
15.48 -95.29732
15.5 -95.34299
15.52 -95.3886
15.54 -95.43415
15.56 -95.47965
15.58 -95.52508
15.6 -95.57045
15.62 -95.61577
15.64 -95.66102
15.66 -95.70622
15.68 -95.75136
15.7 -95.79644
15.72 -95.84146
15.74 -95.88643
15.76 -95.93134
15.78 -95.97618
15.8 -96.02098
15.82 -96.06571
15.84 -96.11039
15.86 -96.15501
15.88 -96.19957
15.9 -96.24408
15.92 -96.28853
15.94 -96.33292
15.96 -96.37726
15.98 -96.42154
16 -96.46577
16.02 -96.50994
16.04 -96.55405
16.06 -96.59811
16.08 -96.64211
16.1 -96.68606
16.12 -96.72995
16.14 -96.77379
16.16 -96.81757
16.18 -96.8613
16.2 -96.90498
16.22 -96.94859
16.24 -96.99216
16.26 -97.03567
16.28 -97.07913
16.3 -97.12253
16.32 -97.16588
16.34 -97.20918
16.36 -97.25242
16.38 -97.29561
16.4 -97.33875
16.42 -97.38183
16.44 -97.42486
16.46 -97.46784
16.48 -97.51077
16.5 -97.55364
16.52 -97.59647
16.54 -97.63924
16.56 -97.68195
16.58 -97.72462
16.6 -97.76723
16.62 -97.8098
16.64 -97.85231
16.66 -97.89477
16.68 -97.93718
16.7 -97.97954
16.72 -98.02185
16.74 -98.06411
16.76 -98.10632
16.78 -98.14847
16.8 -98.19058
16.82 -98.23264
16.84 -98.27465
16.86 -98.31661
16.88 -98.35851
16.9 -98.40037
16.92 -98.44218
16.94 -98.48395
16.96 -98.52566
16.98 -98.56732
17 -98.60894
17.02 -98.6505
17.04 -98.69202
17.06 -98.73349
17.08 -98.77491
17.1 -98.81629
17.12 -98.85761
17.14 -98.89889
17.16 -98.94012
17.18 -98.9813
17.2 -99.02244
17.22 -99.06353
17.24 -99.10457
17.26 -99.14557
17.28 -99.18652
17.3 -99.22742
17.32 -99.26827
17.34 -99.30908
17.36 -99.34985
17.38 -99.39057
17.4 -99.43124
17.42 -99.47186
17.44 -99.51244
17.46 -99.55298
17.48 -99.59347
17.5 -99.63392
17.52 -99.67432
17.54 -99.71467
17.56 -99.75498
17.58 -99.79525
17.6 -99.83547
17.62 -99.87565
17.64 -99.91578
17.66 -99.95587
17.68 -99.99591
17.7 -100.03591
17.72 -100.07587
17.74 -100.11579
17.76 -100.15566
17.78 -100.19549
17.8 -100.23527
17.82 -100.27501
17.84 -100.31471
17.86 -100.35437
17.88 -100.39398
17.9 -100.43356
17.92 -100.47308
17.94 -100.51257
17.96 -100.55202
17.98 -100.59142
18 -100.63078
18.02 -100.6701
18.04 -100.70938
18.06 -100.74862
18.08 -100.78782
18.1 -100.82697
18.12 -100.86609
18.14 -100.90516
18.16 -100.94419
18.18 -100.98318
18.2 -101.02214
18.22 -101.06105
18.24 -101.09992
18.26 -101.13875
18.28 -101.17754
18.3 -101.2163
18.32 -101.25501
18.34 -101.29368
18.36 -101.33231
18.38 -101.37091
18.4 -101.40946
18.42 -101.44798
18.44 -101.48646
18.46 -101.5249
18.48 -101.5633
18.5 -101.60166
18.52 -101.63998
18.54 -101.67827
18.56 -101.71652
18.58 -101.75472
18.6 -101.7929
18.62 -101.83103
18.64 -101.86913
18.66 -101.90718
18.68 -101.94521
18.7 -101.98319
18.72 -102.02114
18.74 -102.05905
18.76 -102.09692
18.78 -102.13476
18.8 -102.17256
18.82 -102.21032
18.84 -102.24805
18.86 -102.28574
18.88 -102.32339
18.9 -102.36101
18.92 -102.3986
18.94 -102.43614
18.96 -102.47365
18.98 -102.51113
19 -102.54857
19.02 -102.58598
19.04 -102.62335
19.06 -102.66068
19.08 -102.69798
19.1 -102.73525
19.12 -102.77248
19.14 -102.80968
19.16 -102.84684
19.18 -102.88397
19.2 -102.92106
19.22 -102.95812
19.24 -102.99514
19.26 -103.03214
19.28 -103.06909
19.3 -103.10602
19.32 -103.14291
19.34 -103.17977
19.36 -103.21659
19.38 -103.25338
19.4 -103.29014
19.42 -103.32686
19.44 -103.36356
19.46 -103.40021
19.48 -103.43684
19.5 -103.47344
19.52 -103.51
19.54 -103.54653
19.56 -103.58302
19.58 -103.61949
19.6 -103.65592
19.62 -103.69233
19.64 -103.7287
19.66 -103.76503
19.68 -103.80134
19.7 -103.83762
19.72 -103.87386
19.74 -103.91007
19.76 -103.94626
19.78 -103.98241
19.8 -104.01853
19.82 -104.05462
19.84 -104.09068
19.86 -104.1267
19.88 -104.1627
19.9 -104.19867
19.92 -104.23461
19.94 -104.27051
19.96 -104.30639
19.98 -104.34224
20 -104.37806

==> anc/Ab_initio_energy_output/NCSM_He/He4_gs.dat <==
# Nmax, omega (MeV), omega_T (MeV), E (MeV)
0	28	2	-14.7868
2	28	2	-18.6751
4	28	2	-24.1312
6	28	2	-26.0996
8	28	2	-26.8496
10	28	2	-27.0956
12	28	2	-27.1567
14	28	2	-27.1763
16	28	2	-27.1825
18	28	2	-27.1844
20	28	2	-27.1851
0	28	4	-13.8226
2	28	4	-17.6686
4	28	4	-23.033
6	28	4	-24.9828
8	28	4	-25.7267
10	28	4	-25.9623
12	28	4	-26.0184
14	28	4	-26.0353
16	28	4	-26.0399
18	28	4	-26.041
20	28	4	-26.0414
0	28	6	-12.2155
2	28	6	-16.01
4	28	6	-21.2323
6	28	6	-23.1565
8	28	6	-23.8899
10	28	6	-24.1132
12	28	6	-24.1645
14	28	6	-24.179
16	28	6	-24.1825
18	28	6	-24.1832
20	28	6	-24.1834
0	28	8	-9.9655
2	28	8	-13.7269
4	28	8	-18.7753
6	28	8	-20.6817
8	28	8	-21.4117
10	28	8	-21.627
12	28	8	-21.6759
14	28	8	-21.6894
16	28	8	-21.6924
18	28	8	-21.6929
20	28	8	-21.693
0	28	10	-7.0726
2	28	10	-10.8543
4	28	10	-15.7155
6	28	10	-17.6194
8	28	10	-18.3559
10	28	10	-18.5692
12	28	10	-18.6181
14	28	10	-18.6314
16	28	10	-18.6344
18	28	10	-18.6348
20	28	10	-18.635
0	28	12	-3.5369
2	28	12	-7.4321
4	28	12	-12.1098
6	28	12	-14.0283
8	28	12	-14.7805
10	28	12	-14.9972
12	28	12	-15.0477
14	28	12	-15.0615
16	28	12	-15.0646
18	28	12	-15.0651
20	28	12	-15.0652
0	28	14	0.6417
2	28	14	-3.5012
4	28	14	-8.0127
6	28	14	-9.9602
8	28	14	-10.7349
10	28	14	-10.9594
12	28	14	-11.0126
14	28	14	-11.0271
16	28	14	-11.0305
18	28	14	-11.031
20	28	14	-11.0312
0	28	16	5.4631
2	28	16	0.9001
4	28	16	-3.4738
6	28	16	-5.459
8	28	16	-6.2611
10	28	16	-6.4966
12	28	16	-6.5533
14	28	16	-6.5688
16	28	16	-6.5725
18	28	16	-6.5731
20	28	16	-6.5732
0	20	4	-11.961
2	20	4	-15.4472
4	20	4	-20.6839
6	20	4	-23.1023
8	20	4	-24.6253
10	20	4	-25.4286
12	20	4	-25.8025
14	20	4	-25.9553
16	20	4	-26.0103
18	20	4	-26.0305
20	20	4	-26.038
0	20	6	-9.711
2	20	6	-13.5281
4	20	6	-18.6644
6	20	6	-21.1693
8	20	6	-22.7174
10	20	6	-23.5434
12	20	6	-23.9327
14	20	6	-24.092
16	20	6	-24.1503
18	20	6	-24.1716
20	20	6	-24.1796
0	20	8	-6.561
2	20	8	-10.8977
4	20	8	-15.953
6	20	8	-18.5705
8	20	8	-20.1581
10	20	8	-21.0158
12	20	8	-21.4253
14	20	8	-21.5944
16	20	8	-21.6571
18	20	8	-21.6801
20	20	8	-21.6887
0	20	10	-2.511
2	20	10	-7.5953
4	20	10	-12.6284
6	20	10	-15.3754
8	20	10	-17.0156
10	20	10	-17.9119
12	20	10	-18.3459
14	20	10	-18.5275
16	20	10	-18.5956
18	20	10	-18.6207
20	20	10	-18.6302
0	15	4	-7.9104
2	15	4	-11.7371
4	15	4	-17.0255
6	15	4	-20.131
8	15	4	-22.3494
10	15	4	-23.8071
12	15	4	-24.757
14	15	4	-25.3444
16	15	4	-25.6844
18	15	4	-25.8669
20	15	4	-25.9584
0	15	6	-4.9104
2	15	6	-9.4128
4	15	6	-14.7145
6	15	6	-18.0226
8	15	6	-20.3187
10	15	6	-21.8383
12	15	6	-22.8274
14	15	6	-23.4424
16	15	6	-23.8011
18	15	6	-23.9953
20	15	6	-24.0934
0	15	8	-0.7104
2	15	8	-6.2166
4	15	8	-11.6495
6	15	8	-15.2004
8	15	8	-17.6103
10	15	8	-19.2072
12	15	8	-20.2464
14	15	8	-20.8963
16	15	8	-21.2785
18	15	8	-21.4875
20	15	8	-21.5941
0	15	10	4.6896
2	15	10	-2.1771
4	15	10	-7.9127
6	15	10	-11.7412
8	15	10	-14.298
10	15	10	-15.9857
12	15	10	-17.0835
14	15	10	-17.7732
16	15	10	-18.1826
18	15	10	-18.4089
20	15	10	-18.5255

==> anc/Ab_initio_energy_output/NCSM_He/He5_J_1half_L_0_Parity_plus.dat <==
# Nmax, omega (MeV), omega_T (MeV), E (MeV)
1	28	2	27.9408
3	28	2	6.4471
5	28	2	-2.7689
7	28	2	-9.2855
9	28	2	-13.1485
11	28	2	-15.6599
13	28	2	-17.4176
15	28	2	-18.6571
1	28	4	29.6531
3	28	4	8.6233
5	28	4	-0.245
7	28	4	-6.4439
9	28	4	-9.9982
11	28	4	-12.2101
13	28	4	-13.6763
15	28	4	-14.6392
1	28	6	32.5103
3	28	6	12.2347
5	28	6	3.9138
7	28	6	-1.793
9	28	6	-4.8895
11	28	6	-6.6777
13	28	6	-7.755
15	28	6	-8.3769
1	28	8	36.5103
3	28	8	17.2496
5	28	8	9.6236
7	28	8	4.5211
9	28	8	1.9489
11	28	8	0.6098
13	28	8	-0.095
15	28	8	-0.4341
1	28	10	41.6531
3	28	10	23.6233
5	28	10	16.7698
7	28	10	12.3092
9	28	10	10.2363
11	28	10	9.2794
13	28	10	8.8497
15	28	10	8.6809
1	28	12	47.9388
3	28	12	31.2954
5	28	12	25.2077
7	28	12	21.3506
9	28	12	19.6816
11	28	12	18.9951
13	28	12	18.7311
15	28	12	18.6441
1	28	14	55.3675
3	28	14	40.1866
5	28	14	34.7717
7	28	14	31.423
9	28	14	30.0351
11	28	14	29.5155
13	28	14	29.3411
15	28	14	29.2894
1	28	16	63.9388
3	28	16	50.198
5	28	16	45.2929
7	28	16	42.3319
9	28	16	41.117
11	28	16	40.693
13	28	16	40.565
15	28	16	40.5293
1	20	4	15.381
3	20	4	3.3043
5	20	4	-3.8255
7	20	4	-8.6766
9	20	4	-11.5978
11	20	4	-13.5151
13	20	4	-14.7535
15	20	4	-15.523
1	20	6	19.3811
3	20	6	7.9553
5	20	6	1.2937
7	20	6	-3.1072
9	20	6	-5.6699
11	20	6	-7.2504
13	20	6	-8.1807
15	20	6	-8.6895
1	20	8	24.981
3	20	8	14.3152
5	20	8	8.1462
7	20	8	4.1993
9	20	8	1.9429
11	20	8	0.6242
13	20	8	-0.0929
15	20	8	-0.4457
1	20	10	32.181
3	20	10	22.2312
5	20	10	16.4632
7	20	10	12.8766
9	20	10	10.8178
11	20	10	9.6529
13	20	10	9.05
15	20	10	8.7724
1	15	4	11.5183
3	15	4	3.1317
5	15	4	-3.4104
7	15	4	-7.7449
9	15	4	-10.7023
11	15	4	-12.7579
13	15	4	-14.1792
15	15	4	-15.1367
1	15	6	16.8516
3	15	6	8.8307
5	15	6	2.6156
7	15	6	-1.465
9	15	6	-4.2184
11	15	6	-6.0751
13	15	6	-7.3132
15	15	6	-8.1104
1	15	8	24.3183
3	15	8	16.4511
5	15	8	10.4423
7	15	8	6.4971
9	15	8	3.8502
11	15	8	2.0918
13	15	8	0.9391
15	15	8	0.2105
1	15	10	33.9183
3	15	10	25.7162
5	15	10	19.6879
7	15	10	15.7253
9	15	10	13.0861
11	15	10	11.3408
13	15	10	10.2014
15	15	10	9.484

==> anc/Ab_initio_energy_output/NCSM_He/He5_J_1half_L_1_Parity_minus.dat <==
# Nmax, omega (MeV), omega_T (MeV), E (MeV)
0	28	2	16.6246
2	28	2	-2.4816
4	28	2	-11.1021
6	28	2	-16.16
8	28	2	-18.5644
10	28	2	-20.0215
12	28	2	-20.8878
14	28	2	-21.4519
16	28	2	-21.8511
0	28	4	18.1242
2	28	4	-0.5851
4	28	4	-8.9889
6	28	4	-13.8428
8	28	4	-16.0641
10	28	4	-17.3361
12	28	4	-18.0269
14	28	4	-18.4296
16	28	4	-18.6801
0	28	6	20.6242
2	28	6	2.5595
4	28	6	-5.5134
6	28	6	-10.0598
8	28	6	-12.0262
10	28	6	-13.0569
12	28	6	-13.5415
14	28	6	-13.7772
16	28	6	-13.8965
0	28	8	24.1242
2	28	8	6.9241
4	28	8	-0.7483
6	28	8	-4.9389
8	28	8	-6.6429
10	28	8	-7.4462
12	28	8	-7.7645
14	28	8	-7.8895
16	28	8	-7.9388
0	28	10	28.6242
2	28	10	12.4692
4	28	10	5.2117
6	28	10	1.3691
8	28	10	-0.1178
10	28	10	-0.7493
12	28	10	-0.9632
14	28	10	-1.0333
16	28	10	-1.0556
0	28	12	34.1242
2	28	12	19.1418
4	28	12	12.2563
6	28	12	8.7067
8	28	12	7.3667
10	28	12	6.8452
12	28	12	6.6867
14	28	12	6.6401
16	28	12	6.6269
0	28	14	40.6242
2	28	14	26.8751
4	28	14	20.2699
6	28	14	16.9305
8	28	14	15.6687
10	28	14	15.2103
12	28	14	15.0783
14	28	14	15.0411
16	28	14	15.0313
0	28	16	48.1242
2	28	16	35.5884
4	28	16	29.1437
6	28	16	25.9236
8	28	16	24.6878
10	28	16	24.2611
12	28	16	24.1406
14	28	16	24.1065
16	28	16	24.098
0	20	4	6.3474
2	20	4	-2.4161
4	20	4	-9.4748
6	20	4	-13.6356
8	20	4	-15.9089
10	20	4	-17.3904
12	20	4	-18.1719
14	20	4	-18.6165
16	20	4	-18.8531
0	20	6	9.8474
2	20	6	1.5095
4	20	6	-5.2894
6	20	6	-9.2677
8	20	6	-11.4357
10	20	6	-12.7626
12	20	6	-13.4254
14	20	6	-13.7543
16	20	6	-13.9015
0	20	8	14.7474
2	20	8	6.8636
4	20	8	0.3198
6	20	8	-3.5245
8	20	8	-5.6535
10	20	8	-6.8933
12	20	8	-7.502
14	20	8	-7.7797
16	20	8	-7.8941
0	20	10	21.0474
2	20	10	13.5134
4	20	10	7.1599
6	20	10	3.3597
8	20	10	1.1969
10	20	10	-0.0262
12	20	10	-0.6273
14	20	10	-0.892
16	20	10	-0.9979
0	15	4	4.6081
2	15	4	-1.0103
4	15	4	-7.3486
6	15	4	-11.3125
8	15	4	-14.0247
10	15	4	-15.9244
12	15	4	-17.1721
14	15	4	-17.9868
16	15	4	-18.4851
0	15	6	9.2748
2	15	6	3.6543
4	15	6	-2.4673
6	15	6	-6.432
8	15	6	-9.1513
10	15	6	-11.0182
12	15	6	-12.2443
14	15	6	-13.0217
16	15	6	-13.4841
0	15	8	15.8081
2	15	8	9.8866
4	15	8	3.8935
6	15	8	-0.1661
8	15	8	-2.9717
10	15	8	-4.8885
12	15	8	-6.1565
14	15	8	-6.9586
16	15	8	-7.4344
0	15	10	24.2081
2	15	10	17.4943
4	15	10	11.4628
6	15	10	7.2286
8	15	10	4.2758
10	15	10	2.2487
12	15	10	0.8958
14	15	10	0.0337
16	15	10	-0.4814

==> anc/Ab_initio_energy_output/NCSM_He/He5_J_3halves_L_1_Parity_minus.dat <==
# Nmax, omega (MeV), omega_T (MeV), E (MeV)
0	28	2	-0.8401
2	28	2	-9.2619
4	28	2	-16.8999
6	28	2	-20.6078
8	28	2	-22.3126
10	28	2	-23.232
12	28	2	-23.7232
14	28	2	-24.0215
16	28	2	-24.2167
0	28	4	0.6595
2	28	4	-7.5399
4	28	4	-14.997
6	28	4	-18.557
8	28	4	-20.1371
10	28	4	-20.9289
12	28	4	-21.3064
14	28	4	-21.5068
16	28	4	-21.6184
0	28	6	3.1595
2	28	6	-4.6993
4	28	6	-11.8779
6	28	6	-15.2257
8	28	6	-16.64
10	28	6	-17.2765
12	28	6	-17.5339
14	28	6	-17.6457
16	28	6	-17.6944
0	28	8	6.6595
2	28	8	-0.7844
4	28	8	-7.6242
6	28	8	-10.7441
8	28	8	-12.0035
10	28	8	-12.5072
12	28	8	-12.6785
14	28	8	-12.7392
16	28	8	-12.7597
0	28	10	11.1595
2	28	10	4.1441
4	28	10	-2.3366
6	28	10	-5.2561
8	28	10	-6.4032
10	28	10	-6.8171
12	28	10	-6.9405
14	28	10	-6.9785
16	28	10	-6.9893
0	28	12	16.6595
2	28	12	10.0116
4	28	12	3.8734
6	28	12	1.0992
8	28	12	0.0146
10	28	12	-0.3491
12	28	12	-0.4497
14	28	12	-0.4788
16	28	12	-0.4862
0	28	14	23.1595
2	28	14	16.735
4	28	14	10.8952
6	28	14	8.2042
8	28	14	7.1403
10	28	14	6.799
12	28	14	6.7077
14	28	14	6.6813
16	28	14	6.6749
0	28	16	30.6595
2	28	16	24.2302
4	28	16	18.6293
6	28	16	15.9672
8	28	16	14.8945
10	28	16	14.5573
12	28	16	14.4681
14	28	16	14.4424
16	28	16	14.4358
0	20	4	-1.7778
2	20	4	-7.1514
4	20	4	-13.921
6	20	4	-17.3294
8	20	4	-19.41
10	20	4	-20.6031
12	20	4	-21.212
14	20	4	-21.5137
16	20	4	-21.6533
0	20	6	1.7222
2	20	6	-3.7079
4	20	6	-10.2284
6	20	6	-13.5867
8	20	6	-15.6156
10	20	6	-16.7482
12	20	6	-17.3069
14	20	6	-17.5598
16	20	6	-17.6637
0	20	8	6.6222
2	20	8	0.9662
4	20	8	-5.3135
6	20	8	-8.6805
8	20	8	-10.7058
10	20	8	-11.8265
12	20	8	-12.376
14	20	8	-12.6154
16	20	8	-12.7103
0	20	10	12.9222
2	20	10	6.7606
4	20	10	0.6424
6	20	10	-2.8012
8	20	10	-4.8711
10	20	10	-6.0207
12	20	10	-6.5885
14	20	10	-6.8349
16	20	10	-6.9321
0	15	4	0.4987
2	15	4	-4.269
4	15	4	-10.6438
6	15	4	-14.3731
8	15	4	-17.0644
10	15	4	-18.8613
12	15	4	-20.0522
14	15	4	-20.8051
16	15	4	-21.2546
0	15	6	5.1653
2	15	6	-0.0852
4	15	6	-6.3161
6	15	6	-10.1986
8	15	6	-12.9385
10	15	6	-14.7803
12	15	6	-15.9967
14	15	6	-16.7638
16	15	6	-17.2194
0	15	8	11.6987
2	15	8	5.5508
4	15	8	-0.6889
6	15	8	-4.8161
8	15	8	-7.6826
10	15	8	-9.6222
12	15	8	-10.9072
14	15	8	-11.7232
16	15	8	-12.2116
0	15	10	20.0987
2	15	10	12.5315
4	15	10	6.027
6	15	10	1.5759
8	15	10	-1.4857
10	15	10	-3.5627
12	15	10	-4.9443
14	15	10	-5.8294
16	15	10	-6.3655
